Zooming in on the Universe: In Search of Quantum Spacetime

This thesis investigates low-dimensional models of nonperturbative quantum gravity, with a special focus on Causal Dynamical Triangulations (CDT). We define the so-called curvature profile, a new quantum gravitational observable based on the quantum Ricci curvature. We subsequently study its coarse-graining capabilities on a class of regular, two-dimensional polygons with isolated curvature singularities, and we determine the curvature profile of (1+1)-dimensional CDT with toroidal topology. Next, we focus on CDT in 2+1 dimensions, intvestigating the behavior of the two-dimensional spatial slice geometries. We then turn our attention to matrix models, exploring a differential reformulation of the integrals over one- and two-matrix ensembles. Finally, we provide a hands-on introduction to computer simulations of CDT quantum gravity.

==> figures/acknowledgements/triangles.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     23962,        643]
NotebookOptionsPosition[     20160,        576]
NotebookOutlinePosition[     20554,        592]
CellTagsIndexPosition[     20511,        589]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.904408281505733*^9, 3.904408285689055*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"bf71a414-2a6c-43e4-ad84-9962373ad204"],

Cell[BoxData["\<\"/Users/joren/gdrive/RU/thesis/wip/figures/acknowledgements\"\
\>"], "Output",
 CellChangeTimes->{3.904408286642988*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"200a73f5-f3aa-424b-ace3-f87fc9864ec9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CityData", "[", 
  RowBox[{"{", 
   RowBox[{
   "\"\<CapeTown\>\"", ",", " ", "\"\<WesternCape\>\"", ",", " ", 
    "\"\<SouthAfrica\>\""}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.904407871832303*^9, 3.904407898534581*^9}, {
  3.9044079330048656`*^9, 3.904407949960843*^9}, {3.904407986031671*^9, 
  3.904408025902347*^9}, {3.904408683374837*^9, 3.9044086917562733`*^9}},
 CellLabel->
  "In[402]:=",ExpressionUUID->"21aad766-9c28-4824-9f57-7f3133132c53"],

Cell[BoxData[
 TemplateBox[{"\"Cape Town\"", 
   RowBox[{"Entity", "[", 
     RowBox[{"\"City\"", ",", 
       RowBox[{"{", 
         RowBox[{
          "\"CapeTown\"", ",", "\"WesternCape\"", ",", "\"SouthAfrica\""}], 
         "}"}]}], "]"}], 
   "\"Entity[\\\"City\\\", {\\\"CapeTown\\\", \\\"WesternCape\\\", \
\\\"SouthAfrica\\\"}]\"", "\"city\""},
  "Entity"]], "Output",
 CellChangeTimes->{{3.904407867555354*^9, 3.904407898892024*^9}, {
   3.904407937747499*^9, 3.904407950205624*^9}, {3.904407998202077*^9, 
   3.904408026135942*^9}, 3.904408692750243*^9},
 CellLabel->
  "Out[402]=",ExpressionUUID->"b33cc467-52a4-4b19-8e84-26f2f47c0221"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GeoPosition", "[", "capeTown", "]"}], "[", 
  "\"\<LongitudeLatitude\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GeoPosition", "[", "denHaag", "]"}], "[", 
  "\"\<LongitudeLatitude\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.904408710365686*^9, 3.9044087315839777`*^9}, {
  3.9044088647278137`*^9, 3.90440886759055*^9}},
 CellLabel->
  "In[479]:=",ExpressionUUID->"b854d0ec-f87b-472e-b34c-8107d04b354e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18.46`", ",", 
   RowBox[{"-", "33.93`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.904408712488055*^9, 3.9044087319301023`*^9}, 
   3.904408868073407*^9},
 CellLabel->
  "Out[479]=",ExpressionUUID->"ec8c5597-dc51-4042-8626-d6985e082acb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"4.3`", ",", "52.07`"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.904408712488055*^9, 3.9044087319301023`*^9}, 
   3.904408868075306*^9},
 CellLabel->
  "Out[480]=",ExpressionUUID->"8c4e9501-6f7a-48d4-ba06-d08bbe494533"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["denHaag"], "Input",
 CellChangeTimes->{{3.904408875780819*^9, 3.904408876524382*^9}},
 CellLabel->
  "In[481]:=",ExpressionUUID->"99332f84-f7c3-4f06-aae6-9b44e62fe8e3"],

Cell[BoxData[
 RowBox[{"{", 
  TemplateBox[{"\"The Hague\"", 
    RowBox[{"Entity", "[", 
      RowBox[{"\"City\"", ",", 
        RowBox[{"{", 
          
          RowBox[{"\"TheHague\"", ",", "\"ZuidHolland\"", ",", 
            "\"Netherlands\""}], "}"}]}], "]"}], 
    "\"Entity[\\\"City\\\", {\\\"TheHague\\\", \\\"ZuidHolland\\\", \
\\\"Netherlands\\\"}]\"", "\"city\""},
   "Entity"], "}"}]], "Output",
 CellChangeTimes->{3.90440887671835*^9},
 CellLabel->
  "Out[481]=",ExpressionUUID->"81edf123-9713-4c30-88f0-a71fbc47a34e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["capeTown"], "Input",
 CellChangeTimes->{{3.9044087468472567`*^9, 3.904408747649328*^9}},
 CellLabel->
  "In[451]:=",ExpressionUUID->"03003fec-0da9-4367-9c74-2b790d135a3b"],

Cell[BoxData[
 TemplateBox[{"\"Cape Town\"", 
   RowBox[{"Entity", "[", 
     RowBox[{"\"City\"", ",", 
       RowBox[{"{", 
         RowBox[{
          "\"CapeTown\"", ",", "\"WesternCape\"", ",", "\"SouthAfrica\""}], 
         "}"}]}], "]"}], 
   "\"Entity[\\\"City\\\", {\\\"CapeTown\\\", \\\"WesternCape\\\", \
\\\"SouthAfrica\\\"}]\"", "\"city\""},
  "Entity"]], "Output",
 CellChangeTimes->{3.904408748141686*^9},
 CellLabel->
  "Out[451]=",ExpressionUUID->"b4cb195a-013c-48ce-a7d0-bf3692dd6ed8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"CityData", "[", 
  RowBox[{"{", 
   RowBox[{
   "\"\<DenHaag\>\"", ",", "\"\<ZuidHolland\>\"", ",", 
    "\"\<Netherlands\>\""}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CityData", "[", 
  RowBox[{"{", 
   RowBox[{
   "\"\<Amsterdam\>\"", ",", "\"\<NoordHolland\>\"", ",", 
    "\"\<Netherlands\>\""}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.904408788864224*^9, 3.904408819367502*^9}, {
  3.9044089089665728`*^9, 3.904408916778233*^9}},
 CellLabel->
  "In[483]:=",ExpressionUUID->"85f783ed-bb4c-4f75-970d-a7e638c270c3"],

Cell[BoxData[
 RowBox[{"{", 
  TemplateBox[{"\"The Hague\"", 
    RowBox[{"Entity", "[", 
      RowBox[{"\"City\"", ",", 
        RowBox[{"{", 
          
          RowBox[{"\"TheHague\"", ",", "\"ZuidHolland\"", ",", 
            "\"Netherlands\""}], "}"}]}], "]"}], 
    "\"Entity[\\\"City\\\", {\\\"TheHague\\\", \\\"ZuidHolland\\\", \
\\\"Netherlands\\\"}]\"", "\"city\""},
   "Entity"], "}"}]], "Output",
 CellChangeTimes->{{3.9044087711000423`*^9, 3.904408819610256*^9}, {
  3.904408909785776*^9, 3.9044089170582314`*^9}},
 CellLabel->
  "Out[483]=",ExpressionUUID->"0591d66b-b0fd-4660-ac95-10587070209e"],

Cell[BoxData[
 TemplateBox[{"\"Amsterdam\"", 
   RowBox[{"Entity", "[", 
     RowBox[{"\"City\"", ",", 
       RowBox[{"{", 
         RowBox[{
          "\"Amsterdam\"", ",", "\"NoordHolland\"", ",", "\"Netherlands\""}], 
         "}"}]}], "]"}], 
   "\"Entity[\\\"City\\\", {\\\"Amsterdam\\\", \\\"NoordHolland\\\", \
\\\"Netherlands\\\"}]\"", "\"city\""},
  "Entity"]], "Output",
 CellChangeTimes->{{3.9044087711000423`*^9, 3.904408819610256*^9}, {
  3.904408909785776*^9, 3.904408917631228*^9}},
 CellLabel->
  "Out[484]=",ExpressionUUID->"70483700-ef54-4292-ab5c-80c0911018b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Define", " ", "the", " ", "coordinates", " ", "for", " ", "each", " ", 
    "city", " ", "in", " ", "terms", " ", "of", " ", "latitude", " ", "and", 
    " ", "longitude"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"amsterdam", "=", 
     RowBox[{"CityData", "[", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Amsterdam\>\"", ",", "\"\<NoordHolland\>\"", ",", 
        "\"\<Netherlands\>\""}], "}"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"vienna", "=", 
     RowBox[{"CityData", "[", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Vienna\>\"", ",", "\"\<Vienna\>\"", ",", "\"\<Austria\>\""}], 
       "}"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"zurich", "=", 
     RowBox[{"CityData", "[", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Zurich\>\"", ",", "\"\<Zurich\>\"", ",", "\"\<Switzerland\>\""}], 
       "}"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"utrecht", "=", 
     RowBox[{"CityData", "[", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Utrecht\>\"", ",", "\"\<Utrecht\>\"", ",", 
        "\"\<Netherlands\>\""}], "}"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"groningen", "=", 
     RowBox[{"CityData", "[", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Groningen\>\"", ",", "\"\<Groningen\>\"", ",", 
        "\"\<Netherlands\>\""}], "}"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"maastricht", "=", 
     RowBox[{"CityData", "[", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Maastricht\>\"", ",", "\"\<Limburg\>\"", ",", 
        "\"\<Netherlands\>\""}], "}"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"capeTown", "=", 
     RowBox[{"CityData", "[", 
      RowBox[{"{", 
       RowBox[{
       "\"\<CapeTown\>\"", ",", "\"\<WesternCape\>\"", ",", 
        "\"\<SouthAfrica\>\""}], "}"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"denHaag", "=", 
     RowBox[{
      RowBox[{"CityData", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<DenHaag\>\"", ",", "\"\<ZuidHolland\>\"", ",", 
         "\"\<Netherlands\>\""}], "}"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Convert", " ", "lat"}], "-", 
     RowBox[{
     "long", " ", "to", " ", "a", " ", "Cartesian", " ", "coordinate", " ", 
      "system", " ", 
      RowBox[{"(", 
       RowBox[{"very", " ", "rough", " ", "approximation"}], ")"}]}]}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"toCartesian", "[", "city_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"GeoPosition", "[", "city", "]"}], "[", 
      "\"\<LongitudeLatitude\>\"", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{";;", 
       RowBox[{"-", "1"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{"Plotting", " ", "the", " ", "triangle"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"AmsZurVie", "=", 
    RowBox[{"toCartesian", "/@", 
     RowBox[{"{", 
      RowBox[{"amsterdam", ",", "zurich", ",", "vienna"}], "}"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FaceForm", "[", "None", "]"}], ",", 
       RowBox[{"EdgeForm", "[", "Black", "]"}], ",", 
       RowBox[{"Polygon", "[", "%", "]"}]}], "}"}], "}"}], "]"}], "\n", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<ams-zur-vie.pdf\>\"", ",", "%"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"MaaUtrGro", "=", 
    RowBox[{"toCartesian", "/@", 
     RowBox[{"{", 
      RowBox[{"maastricht", ",", "utrecht", ",", "groningen"}], "}"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FaceForm", "[", "None", "]"}], ",", 
        RowBox[{"EdgeForm", "[", "Black", "]"}], ",", 
        RowBox[{"Polygon", "[", "%", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"50.8", ",", "55"}], "}"}]}], "}"}]}]}], "]"}], "\n", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<maa-utr-gro.pdf\>\"", ",", "%"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"DhgUtrCpt", "=", 
    RowBox[{"toCartesian", "/@", 
     RowBox[{"{", 
      RowBox[{"denHaag", ",", "utrecht", ",", "capeTown", ",", "denHaag"}], 
      "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Line", "[", "%", "]"}], "}"}], "]"}], "\n", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<dhg-utr-cpt.pdf\>\"", ",", "%"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9044073236927156`*^9, 3.9044073237094097`*^9}, {
   3.904407370578845*^9, 3.904407399880422*^9}, {3.904407443803938*^9, 
   3.9044074475166492`*^9}, {3.90440752341661*^9, 3.90440757390273*^9}, {
   3.904407611641361*^9, 3.904407633374051*^9}, {3.904407773072795*^9, 
   3.904407832901742*^9}, {3.904408062461357*^9, 3.904408232125515*^9}, {
   3.90440829891794*^9, 3.904408320013996*^9}, {3.904408363065352*^9, 
   3.904408431924411*^9}, {3.904408493052072*^9, 3.9044087019457073`*^9}, 
   3.9044087402172613`*^9, 3.9044088487185917`*^9, {3.9044088846522493`*^9, 
   3.904408887431069*^9}, {3.904408925241481*^9, 3.904408925947111*^9}, {
   3.904409068610651*^9, 3.904409091310813*^9}, {3.904409241952222*^9, 
   3.904409254687674*^9}, {3.904409410775528*^9, 3.9044094263180323`*^9}},
 CellLabel->
  "In[614]:=",ExpressionUUID->"8f623dfa-4110-4145-b8ba-7bdef77d2262"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4.89`", ",", "52.37`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.540000000000001`", ",", "47.38`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.37`", ",", "48.22`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.904408702331933*^9, 3.904408740775302*^9, 3.904408850868843*^9, 
   3.904408927232679*^9, {3.904409077983982*^9, 3.904409093535349*^9}, {
   3.904409243962006*^9, 3.904409255089119*^9}, {3.904409411509903*^9, 
   3.904409426778036*^9}},
 CellLabel->
  "Out[623]=",ExpressionUUID->"00696eaf-693c-45af-9cfc-0cee15d24b56"],

Cell[BoxData[
 GraphicsBox[
  {EdgeForm[GrayLevel[0]], FaceForm[None], 
   PolygonBox[{{4.89, 52.37}, {8.540000000000001, 47.38}, {16.37, 
    48.22}}]}]], "Output",
 CellChangeTimes->{
  3.904408702331933*^9, 3.904408740775302*^9, 3.904408850868843*^9, 
   3.904408927232679*^9, {3.904409077983982*^9, 3.904409093535349*^9}, {
   3.904409243962006*^9, 3.904409255089119*^9}, {3.904409411509903*^9, 
   3.904409426779584*^9}},
 CellLabel->
  "Out[624]=",ExpressionUUID->"28f539b4-64a0-4180-af30-fc0191b516e1"],

Cell[BoxData["\<\"ams-zur-vie.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.904408702331933*^9, 3.904408740775302*^9, 3.904408850868843*^9, 
   3.904408927232679*^9, {3.904409077983982*^9, 3.904409093535349*^9}, {
   3.904409243962006*^9, 3.904409255089119*^9}, {3.904409411509903*^9, 
   3.9044094269960003`*^9}},
 CellLabel->
  "Out[625]=",ExpressionUUID->"36a9d97a-902e-4380-9b8a-6df1a7381ec1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5.69`", ",", "50.85`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.11`", ",", "52.1`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.57`", ",", "53.230000000000004`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.904408702331933*^9, 3.904408740775302*^9, 3.904408850868843*^9, 
   3.904408927232679*^9, {3.904409077983982*^9, 3.904409093535349*^9}, {
   3.904409243962006*^9, 3.904409255089119*^9}, {3.904409411509903*^9, 
   3.904409426996861*^9}},
 CellLabel->
  "Out[626]=",ExpressionUUID->"162f0fa0-6202-46c4-8af3-a628c90e66e8"],

Cell[BoxData[
 GraphicsBox[
  {EdgeForm[GrayLevel[0]], FaceForm[None], 
   PolygonBox[{{5.69, 50.85}, {5.11, 52.1}, {6.57, 53.230000000000004`}}]},
  PlotRange->{{4, 8}, {50.8, 55}}]], "Output",
 CellChangeTimes->{
  3.904408702331933*^9, 3.904408740775302*^9, 3.904408850868843*^9, 
   3.904408927232679*^9, {3.904409077983982*^9, 3.904409093535349*^9}, {
   3.904409243962006*^9, 3.904409255089119*^9}, {3.904409411509903*^9, 
   3.904409426997644*^9}},
 CellLabel->
  "Out[627]=",ExpressionUUID->"65e1aa46-be01-4aed-a36c-c963b5916b66"],

Cell[BoxData["\<\"maa-utr-gro.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.904408702331933*^9, 3.904408740775302*^9, 3.904408850868843*^9, 
   3.904408927232679*^9, {3.904409077983982*^9, 3.904409093535349*^9}, {
   3.904409243962006*^9, 3.904409255089119*^9}, {3.904409411509903*^9, 
   3.904409427192575*^9}},
 CellLabel->
  "Out[628]=",ExpressionUUID->"2250bf66-1ffd-4bef-8f81-d0f9fcb800a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4.3`", ",", "52.07`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.11`", ",", "52.1`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18.46`", ",", 
     RowBox[{"-", "33.93`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.3`", ",", "52.07`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.904408702331933*^9, 3.904408740775302*^9, 3.904408850868843*^9, 
   3.904408927232679*^9, {3.904409077983982*^9, 3.904409093535349*^9}, {
   3.904409243962006*^9, 3.904409255089119*^9}, {3.904409411509903*^9, 
   3.9044094271934423`*^9}},
 CellLabel->
  "Out[629]=",ExpressionUUID->"020b98ab-ba10-498b-8e9f-5507d76c3e83"],

Cell[BoxData[
 GraphicsBox[
  LineBox[{{4.3, 52.07}, {5.11, 52.1}, {18.46, -33.93}, {4.3, 
   52.07}}]]], "Output",
 CellChangeTimes->{
  3.904408702331933*^9, 3.904408740775302*^9, 3.904408850868843*^9, 
   3.904408927232679*^9, {3.904409077983982*^9, 3.904409093535349*^9}, {
   3.904409243962006*^9, 3.904409255089119*^9}, {3.904409411509903*^9, 
   3.9044094271941853`*^9}},
 CellLabel->
  "Out[630]=",ExpressionUUID->"5ddba2e8-ebdb-42e5-a02e-d9410caa2a8a"],

Cell[BoxData["\<\"dhg-utr-cpt.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.904408702331933*^9, 3.904408740775302*^9, 3.904408850868843*^9, 
   3.904408927232679*^9, {3.904409077983982*^9, 3.904409093535349*^9}, {
   3.904409243962006*^9, 3.904409255089119*^9}, {3.904409411509903*^9, 
   3.904409427386793*^9}},
 CellLabel->
  "Out[631]=",ExpressionUUID->"a35dc392-a61b-4e2e-830f-305eb00d8ea2"]
}, Open  ]],

Cell[BoxData["|"], "Input",
 CellChangeTimes->{
  3.904409411530973*^9},ExpressionUUID->"dc336456-548f-4a50-a078-\
b7710a799ffb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Directory", "[", "]"}]], "Input",
 CellChangeTimes->{{3.904408267533307*^9, 3.904408271643127*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"7a3aff06-9470-46ab-aac1-56bff04eaecf"],

Cell[BoxData["\<\"/Users/joren/gdrive/RU/thesis/wip/figures/ricci2d/\
triangulation-crossing-number\"\>"], "Output",
 CellChangeTimes->{3.904408272123994*^9},
 CellLabel->
  "Out[249]=",ExpressionUUID->"23beed5d-a5e6-4aaa-b48a-1fc2f95473f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DhgUtrCpt", "[", 
  RowBox[{"[", 
   RowBox[{"2", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.904409693148781*^9, 3.9044096953971357`*^9}},
 CellLabel->
  "In[646]:=",ExpressionUUID->"532168f7-224f-4819-9f4f-6114a2ef3788"],

Cell[BoxData["5.11`"], "Output",
 CellChangeTimes->{3.90440969581903*^9},
 CellLabel->
  "Out[646]=",ExpressionUUID->"cb16a9ad-b6a4-4f10-8467-2b81f1a58f9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DhgUtrCpt", "=", 
  RowBox[{"toCartesian", "/@", 
   RowBox[{"{", 
    RowBox[{"denHaag", ",", "utrecht", ",", "capeTown", ",", "denHaag"}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DhgUtrCpt", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}], "]"}], "=", 
  "8.11"}], "\[IndentingNewLine]", 
 RowBox[{"Graphics", "[", 
  RowBox[{"{", 
   RowBox[{"Line", "[", "DhgUtrCpt", "]"}], "}"}], "]"}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<dhg-utr-cpt.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9044096076000957`*^9, 3.904409706569982*^9}, {
  3.9044097407616997`*^9, 3.9044097408374767`*^9}},
 CellLabel->
  "In[655]:=",ExpressionUUID->"69c730be-20c3-454d-9284-afd446ab76c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4.3`", ",", "52.07`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.11`", ",", "52.1`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18.46`", ",", 
     RowBox[{"-", "33.93`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.3`", ",", "52.07`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.904409616624846*^9, {3.904409652686432*^9, 3.90440970701781*^9}, 
   3.9044097423282347`*^9},
 CellLabel->
  "Out[655]=",ExpressionUUID->"a683718f-5194-49f1-9b64-16cac1f2d8e8"],

Cell[BoxData["8.11`"], "Output",
 CellChangeTimes->{
  3.904409616624846*^9, {3.904409652686432*^9, 3.90440970701781*^9}, 
   3.904409742329988*^9},
 CellLabel->
  "Out[656]=",ExpressionUUID->"f5f2ea20-ed5c-4ab1-bbc5-5168637ddbad"],

Cell[BoxData[
 GraphicsBox[
  LineBox[{{4.3, 52.07}, {8.11, 52.1}, {18.46, -33.93}, {4.3, 
   52.07}}]]], "Output",
 CellChangeTimes->{
  3.904409616624846*^9, {3.904409652686432*^9, 3.90440970701781*^9}, 
   3.904409742331249*^9},
 CellLabel->
  "Out[657]=",ExpressionUUID->"f2ede00d-7d52-4111-bde0-2c8c57283d21"],

Cell[BoxData["\<\"dhg-utr-cpt.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.904409616624846*^9, {3.904409652686432*^9, 3.90440970701781*^9}, 
   3.9044097425360622`*^9},
 CellLabel->
  "Out[658]=",ExpressionUUID->"2d956155-1781-416d-9823-36a088f23f74"]
}, Open  ]]
},
WindowSize->{808, 816},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1afd4a76-1921-4b42-9e6b-5a1614c6e2e4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 253, 5, 30, "Input",ExpressionUUID->"bf71a414-2a6c-43e4-ad84-9962373ad204"],
Cell[836, 29, 220, 4, 34, "Output",ExpressionUUID->"200a73f5-f3aa-424b-ace3-f87fc9864ec9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1093, 38, 485, 10, 30, "Input",ExpressionUUID->"21aad766-9c28-4824-9f57-7f3133132c53"],
Cell[1581, 50, 648, 15, 43, "Output",ExpressionUUID->"b33cc467-52a4-4b19-8e84-26f2f47c0221"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2266, 70, 455, 10, 52, "Input",ExpressionUUID->"b854d0ec-f87b-472e-b34c-8107d04b354e"],
Cell[2724, 82, 279, 7, 34, "Output",ExpressionUUID->"ec8c5597-dc51-4042-8626-d6985e082acb"],
Cell[3006, 91, 282, 7, 34, "Output",ExpressionUUID->"8c4e9501-6f7a-48d4-ba06-d08bbe494533"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3325, 103, 182, 3, 30, "Input",ExpressionUUID->"99332f84-f7c3-4f06-aae6-9b44e62fe8e3"],
Cell[3510, 108, 533, 14, 44, "Output",ExpressionUUID->"81edf123-9713-4c30-88f0-a71fbc47a34e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4080, 127, 185, 3, 30, "Input",ExpressionUUID->"03003fec-0da9-4367-9c74-2b790d135a3b"],
Cell[4268, 132, 502, 13, 43, "Output",ExpressionUUID->"b4cb195a-013c-48ce-a7d0-bf3692dd6ed8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4807, 150, 560, 14, 52, "Input",ExpressionUUID->"85f783ed-bb4c-4f75-970d-a7e638c270c3"],
Cell[5370, 166, 611, 15, 44, "Output",ExpressionUUID->"0591d66b-b0fd-4660-ac95-10587070209e"],
Cell[5984, 183, 581, 14, 43, "Output",ExpressionUUID->"70483700-ef54-4292-ab5c-80c0911018b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6602, 202, 5690, 150, 619, "Input",ExpressionUUID->"8f623dfa-4110-4145-b8ba-7bdef77d2262"],
Cell[12295, 354, 615, 15, 34, "Output",ExpressionUUID->"00696eaf-693c-45af-9cfc-0cee15d24b56"],
Cell[12913, 371, 509, 11, 182, "Output",ExpressionUUID->"28f539b4-64a0-4180-af30-fc0191b516e1"],
Cell[13425, 384, 396, 7, 34, "Output",ExpressionUUID->"36a9d97a-902e-4380-9b8a-6df1a7381ec1"],
Cell[13824, 393, 613, 15, 34, "Output",ExpressionUUID->"162f0fa0-6202-46c4-8af3-a628c90e66e8"],
Cell[14440, 410, 538, 11, 395, "Output",ExpressionUUID->"65e1aa46-be01-4aed-a36c-c963b5916b66"],
Cell[14981, 423, 394, 7, 34, "Output",ExpressionUUID->"2250bf66-1ffd-4bef-8f81-d0f9fcb800a0"],
Cell[15378, 432, 690, 18, 34, "Output",ExpressionUUID->"020b98ab-ba10-498b-8e9f-5507d76c3e83"],
Cell[16071, 452, 461, 10, 449, "Output",ExpressionUUID->"5ddba2e8-ebdb-42e5-a02e-d9410caa2a8a"],
Cell[16535, 464, 394, 7, 34, "Output",ExpressionUUID->"a35dc392-a61b-4e2e-830f-305eb00d8ea2"]
}, Open  ]],
Cell[16944, 474, 129, 3, 30, "Input",ExpressionUUID->"dc336456-548f-4a50-a078-b7710a799ffb"],
Cell[CellGroupData[{
Cell[17098, 481, 206, 4, 30, "Input",ExpressionUUID->"7a3aff06-9470-46ab-aac1-56bff04eaecf"],
Cell[17307, 487, 241, 4, 34, "Output",ExpressionUUID->"23beed5d-a5e6-4aaa-b48a-1fc2f95473f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17585, 496, 260, 6, 30, "Input",ExpressionUUID->"532168f7-224f-4819-9f4f-6114a2ef3788"],
Cell[17848, 504, 156, 3, 34, "Output",ExpressionUUID->"cb16a9ad-b6a4-4f10-8467-2b81f1a58f9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18041, 512, 750, 19, 94, "Input",ExpressionUUID->"69c730be-20c3-454d-9284-afd446ab76c5"],
Cell[18794, 533, 545, 16, 34, "Output",ExpressionUUID->"a683718f-5194-49f1-9b64-16cac1f2d8e8"],
Cell[19342, 551, 231, 5, 34, "Output",ExpressionUUID->"f5f2ea20-ed5c-4ab1-bbc5-5168637ddbad"],
Cell[19576, 558, 314, 8, 449, "Output",ExpressionUUID->"f2ede00d-7d52-4111-bde0-2c8c57283d21"],
Cell[19893, 568, 251, 5, 34, "Output",ExpressionUUID->"2d956155-1781-416d-9823-36a088f23f74"]
}, Open  ]]
}
]
*)



==> figures/ricci2d/ricci-2d-figures.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    250619,       4798]
NotebookOptionsPosition[    244493,       4691]
NotebookOutlinePosition[    244921,       4708]
CellTagsIndexPosition[    244878,       4705]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Preamble", "Section",
 CellChangeTimes->{{3.790063251246612*^9, 
  3.790063256841322*^9}},ExpressionUUID->"a03dc98f-12dd-4c84-a346-\
1fa04c908fe0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7887878392282867`*^9, 3.788787847367152*^9}},
 CellLabel->
  "In[353]:=",ExpressionUUID->"aedd1df6-5038-42b3-974e-dc9489bd86dc"],

Cell[BoxData["\<\"/Users/joren/gdrive/RU/thesis/wip/figures/ricci2d\"\>"], \
"Output",
 CellChangeTimes->{
  3.788787847888174*^9, 3.789310493257371*^9, 3.789464567094213*^9, 
   3.7899015311181383`*^9, 3.7900632122704067`*^9, 3.790063259752104*^9, 
   3.790063504087331*^9, 3.790348652319085*^9, 3.7907040829164133`*^9, 
   3.794485253411858*^9, 3.794811320887686*^9, 3.794837074606776*^9, 
   3.79766850418207*^9, 3.797669092261487*^9, 3.7976759302731037`*^9, {
   3.8025251845915203`*^9, 3.802525185038292*^9}, 3.8032158258328114`*^9, {
   3.810467986629649*^9, 3.8104679872711163`*^9}, 3.813993777958709*^9, {
   3.828599358990698*^9, 3.8285993597176933`*^9}, 3.829803952182885*^9, 
   3.864874565671048*^9, 3.903454801279455*^9, 3.904369392057556*^9},
 CellLabel->
  "Out[353]=",ExpressionUUID->"17ab3a3f-81f5-4da1-9042-14ba57627d6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "MaTeX`"}], "\[IndentingNewLine]", 
 RowBox[{"SetOptions", "[", 
  RowBox[{"MaTeX", ",", 
   RowBox[{"\"\<Magnification\>\"", "\[Rule]", "1.5"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf2png", "[", "fname_", "]"}], ":=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"StringJoin", "[", 
      RowBox[{
      "\"\<! export PATH=\\\"/usr/local/bin:$PATH\\\" && \>\"", ",", 
       "\[IndentingNewLine]", "\"\<convert -density 300 -quality 100 \>\"", 
       ",", "fname", ",", "\"\<.pdf \>\"", ",", "fname", ",", 
       "\"\<.png 2> asdf.txt\>\""}], " ", "\[IndentingNewLine]", "]"}], ",", 
     "\"\<Text\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"appelhex", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<164891\>\"", ",", "\"\<D92546\>\"", ",", "\"\<21A650\>\"", ",", 
     "\"\<65B7EF\>\"", ",", "\"\<FF821C\>\"", ",", "\"\<CF2AA0\>\"", ",", 
     "\"\<F23322\>\"", ",", "\"\<22D369\>\"", ",", "\"\<F0F800\>\"", ",", 
     "\"\<F85029\>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ToExpression", "[", 
     RowBox[{"\"\<16^^\>\"", "<>", "#"}], "]"}], "&"}], "/@", "appelhex"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"appel", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"RGBColor", "@@", "#"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"IntegerDigits", "[", 
      RowBox[{"%", ",", "256", ",", "3"}], "]"}], "/", "255."}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"garlichex", "=", 
  RowBox[{"{", 
   RowBox[{
   "\"\<2e3192\>\"", ",", "\"\<ed2024\>\"", ",", "\"\<3cb54a\>\"", ",", 
    "\"\<f8b4c0\>\"", ",", "\"\<90d5e3\>\"", ",", "\"\<FF821C\>\"", ",", 
    "\"\<72BF44\>\""}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ToExpression", "[", 
     RowBox[{"\"\<16^^\>\"", "<>", "#"}], "]"}], "&"}], "/@", "garlichex"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"garlic", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"RGBColor", "@@", "#"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"IntegerDigits", "[", 
      RowBox[{"%", ",", "256", ",", "3"}], "]"}], "/", "255."}], 
    ")"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.789831204788608*^9, 3.7898312047994843`*^9}, 
   3.789902724477557*^9, {3.790703132258463*^9, 3.790703143940483*^9}, {
   3.828601671987858*^9, 3.828601681355247*^9}, {3.8286018210992737`*^9, 
   3.828601823327359*^9}, {3.8443250881786118`*^9, 3.844325105964758*^9}, {
   3.853480673559195*^9, 3.853480673833006*^9}, 3.9034547952148046`*^9, 
   3.903573717059842*^9, 3.904356665619934*^9, {3.904360397555534*^9, 
   3.904360423807188*^9}, 3.90436938873839*^9},
 CellLabel->
  "In[363]:=",ExpressionUUID->"cf30dfea-c242-4350-a6f9-e5e4533236d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"BasePreamble\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"\\\\usepackage{lmodern,exscale}\"\>", 
      ",", "\<\"\\\\usepackage{amsmath,amssymb}\"\>"}], "}"}]}], ",", 
   RowBox[{"\<\"Preamble\"\>", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"\<\"DisplayStyle\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"ContentPadding", "\[Rule]", "True"}], ",", 
   RowBox[{"LineSpacing", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1.2`", ",", "0"}], "}"}]}], ",", 
   RowBox[{"FontSize", "\[Rule]", "12"}], ",", 
   RowBox[{"Magnification", "\[Rule]", "1.5`"}], ",", 
   RowBox[{"\<\"LogFileFunction\"\>", "\[Rule]", "None"}], ",", 
   RowBox[{"\<\"TeXFileFunction\"\>", "\[Rule]", "None"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.790703134909381*^9, 3.790703144953821*^9}, 
   3.790704083079208*^9, 3.794485253591687*^9, 3.794811321318581*^9, 
   3.797675931419382*^9, {3.802525184805255*^9, 3.8025251850925293`*^9}, {
   3.810467986983588*^9, 3.810467987335712*^9}, 3.813993781193976*^9, 
   3.828599359355685*^9, 3.828601683137946*^9, 3.828601823705798*^9, 
   3.829803952305579*^9, {3.864874565728261*^9, 3.864874587974423*^9}, {
   3.903454801380642*^9, 3.903454801483712*^9}, 3.903573730026494*^9, 
   3.90435666672022*^9, {3.904360398230069*^9, 3.904360424134232*^9}, {
   3.904369392190015*^9, 3.904369392332738*^9}},
 CellLabel->
  "Out[364]=",ExpressionUUID->"f3da9d14-0010-4dcf-bae6-230c82a25f0b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[<|
    "color" -> RGBColor[
      0.08627450980392157, 0.2823529411764706, 0.5686274509803921]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|
    "color" -> RGBColor[
      0.8509803921568627, 0.14509803921568626`, 0.27450980392156865`]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|
    "color" -> RGBColor[
      0.12941176470588234`, 0.6509803921568628, 0.3137254901960784]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|
    "color" -> RGBColor[
      0.396078431372549, 0.7176470588235294, 0.9372549019607843]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|
    "color" -> RGBColor[1., 0.5098039215686274, 0.10980392156862745`]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|
    "color" -> RGBColor[
      0.8117647058823529, 0.16470588235294117`, 0.6274509803921569]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|
    "color" -> RGBColor[0.9490196078431372, 0.2, 0.13333333333333333`]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|
    "color" -> RGBColor[
      0.13333333333333333`, 0.8274509803921568, 0.4117647058823529]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|
    "color" -> RGBColor[0.9411764705882353, 0.9725490196078431, 0.]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|
    "color" -> RGBColor[
      0.9725490196078431, 0.3137254901960784, 0.16078431372549018`]|>,
    "RGBColorSwatchTemplate"]}], "}"}]], "Output",
 CellChangeTimes->{{3.790703134909381*^9, 3.790703144953821*^9}, 
   3.790704083079208*^9, 3.794485253591687*^9, 3.794811321318581*^9, 
   3.797675931419382*^9, {3.802525184805255*^9, 3.8025251850925293`*^9}, {
   3.810467986983588*^9, 3.810467987335712*^9}, 3.813993781193976*^9, 
   3.828599359355685*^9, 3.828601683137946*^9, 3.828601823705798*^9, 
   3.829803952305579*^9, {3.864874565728261*^9, 3.864874587974423*^9}, {
   3.903454801380642*^9, 3.903454801483712*^9}, 3.903573730026494*^9, 
   3.90435666672022*^9, {3.904360398230069*^9, 3.904360424134232*^9}, {
   3.904369392190015*^9, 3.904369392334031*^9}},
 CellLabel->
  "Out[368]=",ExpressionUUID->"f8847082-98c3-4dc9-9e19-00e738538d39"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"2e3192\"\>", ",", "\<\"ed2024\"\>", ",", "\<\"3cb54a\"\>", 
   ",", "\<\"f8b4c0\"\>", ",", "\<\"90d5e3\"\>", ",", "\<\"FF821C\"\>", 
   ",", "\<\"72BF44\"\>"}], "}"}]], "Output",
 CellChangeTimes->{{3.790703134909381*^9, 3.790703144953821*^9}, 
   3.790704083079208*^9, 3.794485253591687*^9, 3.794811321318581*^9, 
   3.797675931419382*^9, {3.802525184805255*^9, 3.8025251850925293`*^9}, {
   3.810467986983588*^9, 3.810467987335712*^9}, 3.813993781193976*^9, 
   3.828599359355685*^9, 3.828601683137946*^9, 3.828601823705798*^9, 
   3.829803952305579*^9, {3.864874565728261*^9, 3.864874587974423*^9}, {
   3.903454801380642*^9, 3.903454801483712*^9}, 3.903573730026494*^9, 
   3.90435666672022*^9, {3.904360398230069*^9, 3.904360424134232*^9}, {
   3.904369392190015*^9, 3.904369392355145*^9}},
 CellLabel->
  "Out[369]=",ExpressionUUID->"128ef0a9-37ff-4f30-a4a9-2ddbfbf1dc31"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[<|
    "color" -> RGBColor[
      0.1803921568627451, 0.19215686274509802`, 0.5725490196078431]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|
    "color" -> RGBColor[
      0.9294117647058824, 0.12549019607843137`, 0.1411764705882353]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|
    "color" -> RGBColor[
      0.23529411764705882`, 0.7098039215686275, 0.2901960784313725]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|
    "color" -> RGBColor[
      0.9725490196078431, 0.7058823529411764, 0.7529411764705882]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|
    "color" -> RGBColor[
      0.5647058823529412, 0.8352941176470589, 0.8901960784313725]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|
    "color" -> RGBColor[1., 0.5098039215686274, 0.10980392156862745`]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|
    "color" -> RGBColor[
      0.44705882352941173`, 0.7490196078431373, 0.26666666666666666`]|>,
    "RGBColorSwatchTemplate"]}], "}"}]], "Output",
 CellChangeTimes->{{3.790703134909381*^9, 3.790703144953821*^9}, 
   3.790704083079208*^9, 3.794485253591687*^9, 3.794811321318581*^9, 
   3.797675931419382*^9, {3.802525184805255*^9, 3.8025251850925293`*^9}, {
   3.810467986983588*^9, 3.810467987335712*^9}, 3.813993781193976*^9, 
   3.828599359355685*^9, 3.828601683137946*^9, 3.828601823705798*^9, 
   3.829803952305579*^9, {3.864874565728261*^9, 3.864874587974423*^9}, {
   3.903454801380642*^9, 3.903454801483712*^9}, 3.903573730026494*^9, 
   3.90435666672022*^9, {3.904360398230069*^9, 3.904360424134232*^9}, {
   3.904369392190015*^9, 3.90436939235609*^9}},
 CellLabel->
  "Out[371]=",ExpressionUUID->"92fd2b3b-14a1-4f17-b203-5cddf0b16bbf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Triangulation strip", "Section",
 CellChangeTimes->{{3.828599271585023*^9, 
  3.828599295650754*^9}},ExpressionUUID->"e93d9ed3-1af5-47c4-a38a-\
e13cf022e649"],

Cell[BoxData[
 RowBox[{
  RowBox[{"genTriangles", "[", 
   RowBox[{"conf_String", ",", 
    RowBox[{"vshift_", ":", "0"}], ",", 
    RowBox[{"vscale_", ":", 
     FractionBox[
      SqrtBox["3"], "2"]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ups", "=", 
       RowBox[{"StringCount", "[", 
        RowBox[{"conf", ",", "\"\<u\>\""}], "]"}]}], ",", 
      RowBox[{"downs", "=", 
       RowBox[{"StringCount", "[", 
        RowBox[{"conf", ",", "\"\<d\>\""}], "]"}]}], ",", "ptsu", ",", "ptsd",
       ",", 
      RowBox[{"cu", "=", "1"}], ",", 
      RowBox[{"cd", "=", "1"}], ",", 
      RowBox[{"trs", "=", 
       RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ptsd", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "-", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["ups", "2"], ",", "0"}], "}"}]}], ")"}], "&"}], "/@", 
       
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"vscale", "*", 
            RowBox[{"(", 
             RowBox[{"0", "+", "vshift"}], ")"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "ups"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ptsu", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "-", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["downs", "2"], ",", "0"}], "}"}]}], ")"}], "&"}], "/@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"vscale", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "vshift"}], ")"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "downs"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"StringPart", "[", 
           RowBox[{"conf", ",", "i"}], "]"}], "\[Equal]", "\"\<u\>\""}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"trs", "=", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"trs", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"ptsd", "[", 
                RowBox[{"[", "cd", "]"}], "]"}], ",", 
               RowBox[{"ptsd", "[", 
                RowBox[{"[", 
                 RowBox[{"cd", "+", "1"}], "]"}], "]"}], ",", 
               RowBox[{"ptsu", "[", 
                RowBox[{"[", "cu", "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"cd", "+=", "1"}], ";"}], "\[IndentingNewLine]", ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"trs", "=", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"trs", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"ptsu", "[", 
                RowBox[{"[", "cu", "]"}], "]"}], ",", 
               RowBox[{"ptsu", "[", 
                RowBox[{"[", 
                 RowBox[{"cu", "+", "1"}], "]"}], "]"}], ",", 
               RowBox[{"ptsd", "[", 
                RowBox[{"[", "cd", "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"cu", "+=", "1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"StringLength", "@", "conf"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "trs"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQ7fLuhGNl2xvHgiscTiD67Lr57iB6xjsHLxAtvIrD
D0Tf/f04GEQ/s3keDaK5vAwTQHSE8/VCEJ0nXFYLoovXbWkE0S1X9HtA9C+r
ixNBdEK0wWQQrbXw3kwQva9DZjmITpk+fT2I3lDYtRFEh13qPwzmJ/WdBNGz
/jpeANGXdphcBtEubsY3QXSfovZzEP2hQPULiLbzS/gBoqVu9XNWAemZKVPB
dKaU2mwQnTZDdjGIrq8o2gii6yzMN4Honjv+20D05ayvYPrI8vuHQPSlvt1n
QfQ9Xa5LIDrLmvMmiH5ouvYXiF7T9RJM5yjv+weig+0KmKqBNAAvhrT5
  "],
 CellLabel->"In[11]:=",ExpressionUUID->"1e096e11-f99e-4306-aa24-439f1650b780"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"plotTriangles", "[", "trs_", "]"}], ":=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"CDTTriangle", "/@", "trs"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.828602730976008*^9, 3.828602794706026*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"5f21ce65-dffb-413a-9633-29eec8f3d3a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CDTTriangle", "[", 
    RowBox[{"tr_List", "?", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "3"}], "&"}], ")"}]}], 
    "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"Thick", ",", 
     RowBox[{"{", 
      RowBox[{"ctl", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"tr", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"tr", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ctl", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"tr", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"tr", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"csl", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"tr", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"tr", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}]}], "}"}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.82860138981444*^9, 3.828601393202126*^9}, {
   3.82860161373026*^9, 3.8286016219978123`*^9}, 3.8286016571828833`*^9, {
   3.828601688747569*^9, 3.8286018015265427`*^9}, {3.828601838643866*^9, 
   3.828601873728692*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"dff98a9d-8c77-4cc8-b70f-c2a7f6647088"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CDTPlot", "[", "tr_List", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"slinks", ",", "tlinks"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"slinks", "=", 
      RowBox[{"tr", "[", 
       RowBox[{"[", 
        RowBox[{";;", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tlinks", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
        RowBox[{"tr", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"(*", 
          RowBox[{"Thick", ","}], "*)"}], 
         RowBox[{"ctl", ",", 
          RowBox[{"Line", "/@", "tlinks"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "csl", ",", 
          RowBox[{"Line", "/@", "slinks"}]}], "}"}]}], "\[IndentingNewLine]", 
       "}"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.8286034214522343`*^9, 3.828603482532583*^9}, 
   3.8286035539297953`*^9, {3.8286036093635683`*^9, 3.828603718915606*^9}, {
   3.828603753746532*^9, 3.828603788455483*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"b7f1185c-cf05-4044-bfa6-b5a9852537b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CDTPlot", "[", 
  RowBox[{"genTriangles", "[", 
   RowBox[{"\"\<uududduduuduu\>\"", ",", "0", ",", 
    FractionBox["3", "2"]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8286037240960407`*^9, 3.828603738747661*^9}, {
  3.829803962729528*^9, 3.8298039690304127`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"18c4e59b-d3a5-4af6-af5c-ce2faff30889"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.9215686274509803, 0.49411764705882355`, 0.43137254901960786`], 
    LineBox[NCache[{{-4, 0}, {Rational[-5, 2], Rational[3, 2]}}, {{-4, 
       0}, {-2.5, 1.5}}]], 
    LineBox[NCache[{{-3, 0}, {Rational[-5, 2], Rational[3, 2]}}, {{-3, 
       0}, {-2.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-5, 2], Rational[3, 2]}, {-2, 0}}, {{-2.5, 
       1.5}, {-2, 0}}]], 
    LineBox[NCache[{{-2, 0}, {Rational[-3, 2], Rational[3, 2]}}, {{-2, 
       0}, {-1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-3, 2], Rational[3, 2]}, {-1, 0}}, {{-1.5, 
       1.5}, {-1, 0}}]], 
    LineBox[NCache[{{Rational[-1, 2], Rational[3, 2]}, {-1, 0}}, {{-0.5, 
       1.5}, {-1, 0}}]], 
    LineBox[NCache[{{-1, 0}, {Rational[1, 2], Rational[3, 2]}}, {{-1, 0}, {
       0.5, 1.5}}]], 
    LineBox[NCache[{{Rational[1, 2], Rational[3, 2]}, {0, 0}}, {{0.5, 1.5}, {
       0, 0}}]], 
    LineBox[NCache[{{0, 0}, {Rational[3, 2], Rational[3, 2]}}, {{0, 0}, {1.5, 
       1.5}}]], 
    LineBox[NCache[{{1, 0}, {Rational[3, 2], Rational[3, 2]}}, {{1, 0}, {1.5, 
       1.5}}]], 
    LineBox[NCache[{{Rational[3, 2], Rational[3, 2]}, {2, 0}}, {{1.5, 1.5}, {
       2, 0}}]], 
    LineBox[NCache[{{2, 0}, {Rational[5, 2], Rational[3, 2]}}, {{2, 0}, {2.5, 
       1.5}}]], 
    LineBox[NCache[{{3, 0}, {Rational[5, 2], Rational[3, 2]}}, {{3, 0}, {2.5, 
       1.5}}]], 
    LineBox[NCache[{{-3, 0}, {Rational[-5, 2], Rational[3, 2]}}, {{-3, 
       0}, {-2.5, 1.5}}]], 
    LineBox[NCache[{{-2, 0}, {Rational[-5, 2], Rational[3, 2]}}, {{-2, 
       0}, {-2.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-3, 2], Rational[3, 2]}, {-2, 0}}, {{-1.5, 
       1.5}, {-2, 0}}]], 
    LineBox[NCache[{{-1, 0}, {Rational[-3, 2], Rational[3, 2]}}, {{-1, 
       0}, {-1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-1, 2], Rational[3, 2]}, {-1, 0}}, {{-0.5, 
       1.5}, {-1, 0}}]], 
    LineBox[NCache[{{Rational[1, 2], Rational[3, 2]}, {-1, 0}}, {{0.5, 
       1.5}, {-1, 0}}]], 
    LineBox[NCache[{{0, 0}, {Rational[1, 2], Rational[3, 2]}}, {{0, 0}, {0.5, 
       1.5}}]], 
    LineBox[NCache[{{Rational[3, 2], Rational[3, 2]}, {0, 0}}, {{1.5, 1.5}, {
       0, 0}}]], 
    LineBox[NCache[{{1, 0}, {Rational[3, 2], Rational[3, 2]}}, {{1, 0}, {1.5, 
       1.5}}]], 
    LineBox[NCache[{{2, 0}, {Rational[3, 2], Rational[3, 2]}}, {{2, 0}, {1.5, 
       1.5}}]], 
    LineBox[NCache[{{Rational[5, 2], Rational[3, 2]}, {2, 0}}, {{2.5, 1.5}, {
       2, 0}}]], 
    LineBox[NCache[{{3, 0}, {Rational[5, 2], Rational[3, 2]}}, {{3, 0}, {2.5, 
       1.5}}]], 
    LineBox[NCache[{{4, 0}, {Rational[5, 2], Rational[3, 2]}}, {{4, 0}, {2.5, 
       1.5}}]]}, 
   {RGBColor[0.09019607843137255, 0.33725490196078434`, 0.49411764705882355`],
     Thickness[Large], LineBox[{{-4, 0}, {-3, 0}}], 
    LineBox[{{-3, 0}, {-2, 0}}], 
    LineBox[NCache[{{Rational[-5, 2], Rational[3, 2]}, {
       Rational[-3, 2], Rational[3, 2]}}, {{-2.5, 1.5}, {-1.5, 1.5}}]], 
    LineBox[{{-2, 0}, {-1, 0}}], 
    LineBox[NCache[{{Rational[-3, 2], Rational[3, 2]}, {
       Rational[-1, 2], Rational[3, 2]}}, {{-1.5, 1.5}, {-0.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-1, 2], Rational[3, 2]}, {
       Rational[1, 2], Rational[3, 2]}}, {{-0.5, 1.5}, {0.5, 1.5}}]], 
    LineBox[{{-1, 0}, {0, 0}}], 
    LineBox[NCache[{{Rational[1, 2], Rational[3, 2]}, {
       Rational[3, 2], Rational[3, 2]}}, {{0.5, 1.5}, {1.5, 1.5}}]], 
    LineBox[{{0, 0}, {1, 0}}], LineBox[{{1, 0}, {2, 0}}], 
    LineBox[NCache[{{Rational[3, 2], Rational[3, 2]}, {
       Rational[5, 2], Rational[3, 2]}}, {{1.5, 1.5}, {2.5, 1.5}}]], 
    LineBox[{{2, 0}, {3, 0}}], LineBox[{{3, 0}, {4, 0}}]}},
  ImageSize->{603.1015625, Automatic}]], "Output",
 CellChangeTimes->{{3.8286037331993227`*^9, 3.8286037393941193`*^9}, {
   3.8286037823404207`*^9, 3.828603790066657*^9}, 3.8298039714927597`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"f8c25a1d-c150-4a12-9301-a871ae71cc95"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"CDTPlot", "[", 
    RowBox[{"genTriangles", "[", "\"\<u\>\"", "]"}], "]"}], ",", 
   RowBox[{"CDTPlot", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"#", "+", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], ")"}], "&"}], "/@", 
      RowBox[{
       RowBox[{"genTriangles", "[", "\"\<d\>\"", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<cdt-blocks.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.828602796972742*^9, 3.828602803743795*^9}, {
  3.828602952517695*^9, 3.828602954634934*^9}, {3.8286031116585484`*^9, 
  3.828603159696404*^9}, {3.828603229803835*^9, 3.82860325665182*^9}, {
  3.828604051423849*^9, 3.82860408278274*^9}},
 CellLabel->
  "In[336]:=",ExpressionUUID->"fe12f241-be68-4adb-a84a-e0e5006d860d"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.9215686274509803, 0.49411764705882355`, 0.43137254901960786`],
      LineBox[NCache[{{Rational[-1, 2], 0}, {
        0, Rational[1, 2] 3^Rational[1, 2]}}, {{-0.5, 0}, {
        0, 0.8660254037844386}}]], 
     LineBox[NCache[{{Rational[1, 2], 0}, {
        0, Rational[1, 2] 3^Rational[1, 2]}}, {{0.5, 0}, {
        0, 0.8660254037844386}}]]}, 
    {RGBColor[
     0.09019607843137255, 0.33725490196078434`, 0.49411764705882355`], 
     Thickness[Large], 
     LineBox[NCache[{{Rational[-1, 2], 0}, {Rational[1, 2], 0}}, {{-0.5, 0}, {
        0.5, 0}}]]}}, {
    {RGBColor[0.9215686274509803, 0.49411764705882355`, 0.43137254901960786`],
      LineBox[NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {1, 
        0}}, {{0.5, 0.8660254037844386}, {1, 0}}]], 
     LineBox[NCache[{{Rational[3, 2], Rational[1, 2] 3^Rational[1, 2]}, {1, 
        0}}, {{1.5, 0.8660254037844386}, {1, 0}}]]}, 
    {RGBColor[
     0.09019607843137255, 0.33725490196078434`, 0.49411764705882355`], 
     Thickness[Large], 
     LineBox[NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
        Rational[3, 2], Rational[1, 2] 3^Rational[1, 2]}}, {{0.5, 
       0.8660254037844386}, {1.5, 0.8660254037844386}}]]}}}]], "Output",
 CellChangeTimes->{
  3.828602804121319*^9, 3.828602842210499*^9, 3.828602905620428*^9, {
   3.82860294571334*^9, 3.828602954821497*^9}, 3.82860313532414*^9, {
   3.828603234769063*^9, 3.828603257466164*^9}, {3.828604071394251*^9, 
   3.828604084073184*^9}},
 CellLabel->
  "Out[336]=",ExpressionUUID->"353acac4-0bf7-4ae9-a3cd-b7b06f6533bc"],

Cell[BoxData["\<\"cdt-blocks.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.828602804121319*^9, 3.828602842210499*^9, 3.828602905620428*^9, {
   3.82860294571334*^9, 3.828602954821497*^9}, 3.82860313532414*^9, {
   3.828603234769063*^9, 3.828603257466164*^9}, {3.828604071394251*^9, 
   3.8286040844051943`*^9}},
 CellLabel->
  "Out[337]=",ExpressionUUID->"2add0b9a-a783-41c0-91d3-c4464b509f3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"slab1", "=", 
  RowBox[{"CDTPlot", "[", 
   RowBox[{"genTriangles", "[", 
    RowBox[{"\"\<uuduuddduuduu\>\"", ",", "0", ",", 
     FractionBox["3", "2"]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"slab2", "=", 
  RowBox[{"CDTPlot", "[", 
   RowBox[{"genTriangles", "[", 
    RowBox[{"\"\<udddddudduuddu\>\"", ",", "1", ",", 
     FractionBox["3", "2"]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"slab1", ",", "slab2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<cdt-slabs.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.82859942361383*^9, 3.828599436114979*^9}, {
   3.828599866198936*^9, 3.828599870524105*^9}, {3.8285999143472*^9, 
   3.828599915902268*^9}, {3.828600653798956*^9, 3.828600718438055*^9}, {
   3.828600815380042*^9, 3.828600821456808*^9}, 3.828600897862137*^9, {
   3.828601851696721*^9, 3.828601854544771*^9}, {3.828601970238381*^9, 
   3.8286020300694923`*^9}, {3.828602126762784*^9, 3.8286021739468937`*^9}, {
   3.828602302760998*^9, 3.828602303517798*^9}, {3.828602337626945*^9, 
   3.828602373762207*^9}, {3.828602542361236*^9, 3.828602546835849*^9}, {
   3.828602653294919*^9, 3.828602654898478*^9}, {3.828602691583158*^9, 
   3.828602705700526*^9}, {3.828602911260313*^9, 3.828602941354644*^9}, {
   3.828603278039447*^9, 3.8286032962542973`*^9}, {3.8286033286719313`*^9, 
   3.828603335095187*^9}, {3.828603395929606*^9, 3.828603397033121*^9}, {
   3.8286038135532312`*^9, 3.828603902852811*^9}, 3.828604135538301*^9, {
   3.829803984992795*^9, 3.829804044525334*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"5e644649-1f32-4e77-ad0c-5dac3b39d01c"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.9215686274509803, 0.49411764705882355`, 0.43137254901960786`], 
    LineBox[NCache[{{-4, 0}, {Rational[-5, 2], Rational[3, 2]}}, {{-4, 
       0}, {-2.5, 1.5}}]], 
    LineBox[NCache[{{-3, 0}, {Rational[-5, 2], Rational[3, 2]}}, {{-3, 
       0}, {-2.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-5, 2], Rational[3, 2]}, {-2, 0}}, {{-2.5, 
       1.5}, {-2, 0}}]], 
    LineBox[NCache[{{-2, 0}, {Rational[-3, 2], Rational[3, 2]}}, {{-2, 
       0}, {-1.5, 1.5}}]], 
    LineBox[NCache[{{-1, 0}, {Rational[-3, 2], Rational[3, 2]}}, {{-1, 
       0}, {-1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-3, 2], Rational[3, 2]}, {0, 0}}, {{-1.5, 
       1.5}, {0, 0}}]], 
    LineBox[NCache[{{Rational[-1, 2], Rational[3, 2]}, {0, 0}}, {{-0.5, 
       1.5}, {0, 0}}]], 
    LineBox[NCache[{{Rational[1, 2], Rational[3, 2]}, {0, 0}}, {{0.5, 1.5}, {
       0, 0}}]], 
    LineBox[NCache[{{0, 0}, {Rational[3, 2], Rational[3, 2]}}, {{0, 0}, {1.5, 
       1.5}}]], 
    LineBox[NCache[{{1, 0}, {Rational[3, 2], Rational[3, 2]}}, {{1, 0}, {1.5, 
       1.5}}]], 
    LineBox[NCache[{{Rational[3, 2], Rational[3, 2]}, {2, 0}}, {{1.5, 1.5}, {
       2, 0}}]], 
    LineBox[NCache[{{2, 0}, {Rational[5, 2], Rational[3, 2]}}, {{2, 0}, {2.5, 
       1.5}}]], 
    LineBox[NCache[{{3, 0}, {Rational[5, 2], Rational[3, 2]}}, {{3, 0}, {2.5, 
       1.5}}]], 
    LineBox[NCache[{{-3, 0}, {Rational[-5, 2], Rational[3, 2]}}, {{-3, 
       0}, {-2.5, 1.5}}]], 
    LineBox[NCache[{{-2, 0}, {Rational[-5, 2], Rational[3, 2]}}, {{-2, 
       0}, {-2.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-3, 2], Rational[3, 2]}, {-2, 0}}, {{-1.5, 
       1.5}, {-2, 0}}]], 
    LineBox[NCache[{{-1, 0}, {Rational[-3, 2], Rational[3, 2]}}, {{-1, 
       0}, {-1.5, 1.5}}]], 
    LineBox[NCache[{{0, 0}, {Rational[-3, 2], Rational[3, 2]}}, {{0, 
       0}, {-1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-1, 2], Rational[3, 2]}, {0, 0}}, {{-0.5, 
       1.5}, {0, 0}}]], 
    LineBox[NCache[{{Rational[1, 2], Rational[3, 2]}, {0, 0}}, {{0.5, 1.5}, {
       0, 0}}]], 
    LineBox[NCache[{{Rational[3, 2], Rational[3, 2]}, {0, 0}}, {{1.5, 1.5}, {
       0, 0}}]], 
    LineBox[NCache[{{1, 0}, {Rational[3, 2], Rational[3, 2]}}, {{1, 0}, {1.5, 
       1.5}}]], 
    LineBox[NCache[{{2, 0}, {Rational[3, 2], Rational[3, 2]}}, {{2, 0}, {1.5, 
       1.5}}]], 
    LineBox[NCache[{{Rational[5, 2], Rational[3, 2]}, {2, 0}}, {{2.5, 1.5}, {
       2, 0}}]], 
    LineBox[NCache[{{3, 0}, {Rational[5, 2], Rational[3, 2]}}, {{3, 0}, {2.5, 
       1.5}}]], 
    LineBox[NCache[{{4, 0}, {Rational[5, 2], Rational[3, 2]}}, {{4, 0}, {2.5, 
       1.5}}]]}, 
   {RGBColor[0.09019607843137255, 0.33725490196078434`, 0.49411764705882355`],
     Thickness[Large], LineBox[{{-4, 0}, {-3, 0}}], 
    LineBox[{{-3, 0}, {-2, 0}}], 
    LineBox[NCache[{{Rational[-5, 2], Rational[3, 2]}, {
       Rational[-3, 2], Rational[3, 2]}}, {{-2.5, 1.5}, {-1.5, 1.5}}]], 
    LineBox[{{-2, 0}, {-1, 0}}], LineBox[{{-1, 0}, {0, 0}}], 
    LineBox[NCache[{{Rational[-3, 2], Rational[3, 2]}, {
       Rational[-1, 2], Rational[3, 2]}}, {{-1.5, 1.5}, {-0.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-1, 2], Rational[3, 2]}, {
       Rational[1, 2], Rational[3, 2]}}, {{-0.5, 1.5}, {0.5, 1.5}}]], 
    LineBox[NCache[{{Rational[1, 2], Rational[3, 2]}, {
       Rational[3, 2], Rational[3, 2]}}, {{0.5, 1.5}, {1.5, 1.5}}]], 
    LineBox[{{0, 0}, {1, 0}}], LineBox[{{1, 0}, {2, 0}}], 
    LineBox[NCache[{{Rational[3, 2], Rational[3, 2]}, {
       Rational[5, 2], Rational[3, 2]}}, {{1.5, 1.5}, {2.5, 1.5}}]], 
    LineBox[{{2, 0}, {3, 0}}], LineBox[{{3, 0}, {4, 0}}]}},
  ImageSize->{592.62890625, Automatic}]], "Output",
 CellChangeTimes->{{3.8285997483688087`*^9, 3.828599789756476*^9}, {
   3.828599840066575*^9, 3.8285998708766203`*^9}, {3.8285999075494537`*^9, 
   3.828599916304947*^9}, 3.8285999634475594`*^9, 3.828600031264413*^9, {
   3.828600063516177*^9, 3.828600122857375*^9}, 3.828600214728696*^9, {
   3.828600635568001*^9, 3.828600718805518*^9}, 3.8286007747166653`*^9, {
   3.8286008162806187`*^9, 3.828600821713312*^9}, {3.828601854945024*^9, 
   3.828601879310185*^9}, 3.828601970786087*^9, {3.828602017577714*^9, 
   3.828602030623418*^9}, {3.82860212746975*^9, 3.8286021745664167`*^9}, 
   3.8286022616989594`*^9, {3.8286022994465523`*^9, 3.828602304101314*^9}, {
   3.828602339856821*^9, 3.82860247977349*^9}, {3.828602527689806*^9, 
   3.8286025706556787`*^9}, 3.8286026553708677`*^9, 3.828602706240749*^9, 
   3.828602844274021*^9, {3.828602927553924*^9, 3.8286029418141947`*^9}, 
   3.828603298098325*^9, 3.828603397355349*^9, 3.828603824545308*^9, {
   3.828603867984318*^9, 3.828603904862876*^9}, 3.8286041360119762`*^9, 
   3.829803989855695*^9, {3.829804030578556*^9, 3.829804044934348*^9}},
 CellLabel->"Out[28]=",ExpressionUUID->"0033f7e3-6ced-42a7-a5a6-accc36287348"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.9215686274509803, 0.49411764705882355`, 0.43137254901960786`], 
    LineBox[NCache[{{Rational[-5, 2], Rational[3, 2]}, {
       Rational[-9, 2], 3}}, {{-2.5, 1.5}, {-4.5, 3}}]], 
    LineBox[NCache[{{Rational[-9, 2], 3}, {
       Rational[-3, 2], Rational[3, 2]}}, {{-4.5, 3}, {-1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-7, 2], 3}, {
       Rational[-3, 2], Rational[3, 2]}}, {{-3.5, 3}, {-1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-5, 2], 3}, {
       Rational[-3, 2], Rational[3, 2]}}, {{-2.5, 3}, {-1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-3, 2], 3}, {
       Rational[-3, 2], Rational[3, 2]}}, {{-1.5, 3}, {-1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-1, 2], 3}, {
       Rational[-3, 2], Rational[3, 2]}}, {{-0.5, 3}, {-1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-3, 2], Rational[3, 2]}, {
       Rational[1, 2], 3}}, {{-1.5, 1.5}, {0.5, 3}}]], 
    LineBox[NCache[{{Rational[1, 2], 3}, {
       Rational[-1, 2], Rational[3, 2]}}, {{0.5, 3}, {-0.5, 1.5}}]], 
    LineBox[NCache[{{Rational[3, 2], 3}, {
       Rational[-1, 2], Rational[3, 2]}}, {{1.5, 3}, {-0.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-1, 2], Rational[3, 2]}, {
       Rational[5, 2], 3}}, {{-0.5, 1.5}, {2.5, 3}}]], 
    LineBox[NCache[{{Rational[1, 2], Rational[3, 2]}, {Rational[5, 2], 3}}, {{
       0.5, 1.5}, {2.5, 3}}]], 
    LineBox[NCache[{{Rational[5, 2], 3}, {Rational[3, 2], Rational[3, 2]}}, {{
       2.5, 3}, {1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[7, 2], 3}, {Rational[3, 2], Rational[3, 2]}}, {{
       3.5, 3}, {1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[3, 2], Rational[3, 2]}, {Rational[9, 2], 3}}, {{
       1.5, 1.5}, {4.5, 3}}]], 
    LineBox[NCache[{{Rational[-3, 2], Rational[3, 2]}, {
       Rational[-9, 2], 3}}, {{-1.5, 1.5}, {-4.5, 3}}]], 
    LineBox[NCache[{{Rational[-7, 2], 3}, {
       Rational[-3, 2], Rational[3, 2]}}, {{-3.5, 3}, {-1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-5, 2], 3}, {
       Rational[-3, 2], Rational[3, 2]}}, {{-2.5, 3}, {-1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-3, 2], 3}, {
       Rational[-3, 2], Rational[3, 2]}}, {{-1.5, 3}, {-1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-1, 2], 3}, {
       Rational[-3, 2], Rational[3, 2]}}, {{-0.5, 3}, {-1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[1, 2], 3}, {
       Rational[-3, 2], Rational[3, 2]}}, {{0.5, 3}, {-1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-1, 2], Rational[3, 2]}, {
       Rational[1, 2], 3}}, {{-0.5, 1.5}, {0.5, 3}}]], 
    LineBox[NCache[{{Rational[3, 2], 3}, {
       Rational[-1, 2], Rational[3, 2]}}, {{1.5, 3}, {-0.5, 1.5}}]], 
    LineBox[NCache[{{Rational[5, 2], 3}, {
       Rational[-1, 2], Rational[3, 2]}}, {{2.5, 3}, {-0.5, 1.5}}]], 
    LineBox[NCache[{{Rational[1, 2], Rational[3, 2]}, {Rational[5, 2], 3}}, {{
       0.5, 1.5}, {2.5, 3}}]], 
    LineBox[NCache[{{Rational[3, 2], Rational[3, 2]}, {Rational[5, 2], 3}}, {{
       1.5, 1.5}, {2.5, 3}}]], 
    LineBox[NCache[{{Rational[7, 2], 3}, {Rational[3, 2], Rational[3, 2]}}, {{
       3.5, 3}, {1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[9, 2], 3}, {Rational[3, 2], Rational[3, 2]}}, {{
       4.5, 3}, {1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[5, 2], Rational[3, 2]}, {Rational[9, 2], 3}}, {{
       2.5, 1.5}, {4.5, 3}}]]}, 
   {RGBColor[0.09019607843137255, 0.33725490196078434`, 0.49411764705882355`],
     Thickness[Large], 
    LineBox[NCache[{{Rational[-5, 2], Rational[3, 2]}, {
       Rational[-3, 2], Rational[3, 2]}}, {{-2.5, 1.5}, {-1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[-9, 2], 3}, {
       Rational[-7, 2], 3}}, {{-4.5, 3}, {-3.5, 3}}]], 
    LineBox[NCache[{{Rational[-7, 2], 3}, {
       Rational[-5, 2], 3}}, {{-3.5, 3}, {-2.5, 3}}]], 
    LineBox[NCache[{{Rational[-5, 2], 3}, {
       Rational[-3, 2], 3}}, {{-2.5, 3}, {-1.5, 3}}]], 
    LineBox[NCache[{{Rational[-3, 2], 3}, {
       Rational[-1, 2], 3}}, {{-1.5, 3}, {-0.5, 3}}]], 
    LineBox[NCache[{{Rational[-1, 2], 3}, {Rational[1, 2], 3}}, {{-0.5, 3}, {
       0.5, 3}}]], 
    LineBox[NCache[{{Rational[-3, 2], Rational[3, 2]}, {
       Rational[-1, 2], Rational[3, 2]}}, {{-1.5, 1.5}, {-0.5, 1.5}}]], 
    LineBox[NCache[{{Rational[1, 2], 3}, {Rational[3, 2], 3}}, {{0.5, 3}, {
       1.5, 3}}]], 
    LineBox[NCache[{{Rational[3, 2], 3}, {Rational[5, 2], 3}}, {{1.5, 3}, {
       2.5, 3}}]], 
    LineBox[NCache[{{Rational[-1, 2], Rational[3, 2]}, {
       Rational[1, 2], Rational[3, 2]}}, {{-0.5, 1.5}, {0.5, 1.5}}]], 
    LineBox[NCache[{{Rational[1, 2], Rational[3, 2]}, {
       Rational[3, 2], Rational[3, 2]}}, {{0.5, 1.5}, {1.5, 1.5}}]], 
    LineBox[NCache[{{Rational[5, 2], 3}, {Rational[7, 2], 3}}, {{2.5, 3}, {
       3.5, 3}}]], 
    LineBox[NCache[{{Rational[7, 2], 3}, {Rational[9, 2], 3}}, {{3.5, 3}, {
       4.5, 3}}]], 
    LineBox[NCache[{{Rational[3, 2], Rational[3, 2]}, {
       Rational[5, 2], Rational[3, 2]}}, {{1.5, 1.5}, {2.5, 1.5}}]]}},
  ImageSize->{592.62890625, Automatic}]], "Output",
 CellChangeTimes->{{3.8285997483688087`*^9, 3.828599789756476*^9}, {
   3.828599840066575*^9, 3.8285998708766203`*^9}, {3.8285999075494537`*^9, 
   3.828599916304947*^9}, 3.8285999634475594`*^9, 3.828600031264413*^9, {
   3.828600063516177*^9, 3.828600122857375*^9}, 3.828600214728696*^9, {
   3.828600635568001*^9, 3.828600718805518*^9}, 3.8286007747166653`*^9, {
   3.8286008162806187`*^9, 3.828600821713312*^9}, {3.828601854945024*^9, 
   3.828601879310185*^9}, 3.828601970786087*^9, {3.828602017577714*^9, 
   3.828602030623418*^9}, {3.82860212746975*^9, 3.8286021745664167`*^9}, 
   3.8286022616989594`*^9, {3.8286022994465523`*^9, 3.828602304101314*^9}, {
   3.828602339856821*^9, 3.82860247977349*^9}, {3.828602527689806*^9, 
   3.8286025706556787`*^9}, 3.8286026553708677`*^9, 3.828602706240749*^9, 
   3.828602844274021*^9, {3.828602927553924*^9, 3.8286029418141947`*^9}, 
   3.828603298098325*^9, 3.828603397355349*^9, 3.828603824545308*^9, {
   3.828603867984318*^9, 3.828603904862876*^9}, 3.8286041360119762`*^9, 
   3.829803989855695*^9, {3.829804030578556*^9, 3.829804044939548*^9}},
 CellLabel->"Out[29]=",ExpressionUUID->"b5431e19-02b6-4415-b129-55010d342d6b"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.9215686274509803, 0.49411764705882355`, 0.43137254901960786`],
      LineBox[NCache[{{-4, 0}, {Rational[-5, 2], Rational[3, 2]}}, {{-4, 
        0}, {-2.5, 1.5}}]], 
     LineBox[NCache[{{-3, 0}, {Rational[-5, 2], Rational[3, 2]}}, {{-3, 
        0}, {-2.5, 1.5}}]], 
     LineBox[NCache[{{Rational[-5, 2], Rational[3, 2]}, {-2, 0}}, {{-2.5, 
        1.5}, {-2, 0}}]], 
     LineBox[NCache[{{-2, 0}, {Rational[-3, 2], Rational[3, 2]}}, {{-2, 
        0}, {-1.5, 1.5}}]], 
     LineBox[NCache[{{-1, 0}, {Rational[-3, 2], Rational[3, 2]}}, {{-1, 
        0}, {-1.5, 1.5}}]], 
     LineBox[NCache[{{Rational[-3, 2], Rational[3, 2]}, {0, 0}}, {{-1.5, 
        1.5}, {0, 0}}]], 
     LineBox[NCache[{{Rational[-1, 2], Rational[3, 2]}, {0, 0}}, {{-0.5, 
        1.5}, {0, 0}}]], 
     LineBox[NCache[{{Rational[1, 2], Rational[3, 2]}, {0, 0}}, {{0.5, 1.5}, {
        0, 0}}]], 
     LineBox[NCache[{{0, 0}, {Rational[3, 2], Rational[3, 2]}}, {{0, 0}, {1.5,
         1.5}}]], 
     LineBox[NCache[{{1, 0}, {Rational[3, 2], Rational[3, 2]}}, {{1, 0}, {1.5,
         1.5}}]], 
     LineBox[NCache[{{Rational[3, 2], Rational[3, 2]}, {2, 0}}, {{1.5, 1.5}, {
        2, 0}}]], 
     LineBox[NCache[{{2, 0}, {Rational[5, 2], Rational[3, 2]}}, {{2, 0}, {2.5,
         1.5}}]], 
     LineBox[NCache[{{3, 0}, {Rational[5, 2], Rational[3, 2]}}, {{3, 0}, {2.5,
         1.5}}]], 
     LineBox[NCache[{{-3, 0}, {Rational[-5, 2], Rational[3, 2]}}, {{-3, 
        0}, {-2.5, 1.5}}]], 
     LineBox[NCache[{{-2, 0}, {Rational[-5, 2], Rational[3, 2]}}, {{-2, 
        0}, {-2.5, 1.5}}]], 
     LineBox[NCache[{{Rational[-3, 2], Rational[3, 2]}, {-2, 0}}, {{-1.5, 
        1.5}, {-2, 0}}]], 
     LineBox[NCache[{{-1, 0}, {Rational[-3, 2], Rational[3, 2]}}, {{-1, 
        0}, {-1.5, 1.5}}]], 
     LineBox[NCache[{{0, 0}, {Rational[-3, 2], Rational[3, 2]}}, {{0, 
        0}, {-1.5, 1.5}}]], 
     LineBox[NCache[{{Rational[-1, 2], Rational[3, 2]}, {0, 0}}, {{-0.5, 
        1.5}, {0, 0}}]], 
     LineBox[NCache[{{Rational[1, 2], Rational[3, 2]}, {0, 0}}, {{0.5, 1.5}, {
        0, 0}}]], 
     LineBox[NCache[{{Rational[3, 2], Rational[3, 2]}, {0, 0}}, {{1.5, 1.5}, {
        0, 0}}]], 
     LineBox[NCache[{{1, 0}, {Rational[3, 2], Rational[3, 2]}}, {{1, 0}, {1.5,
         1.5}}]], 
     LineBox[NCache[{{2, 0}, {Rational[3, 2], Rational[3, 2]}}, {{2, 0}, {1.5,
         1.5}}]], 
     LineBox[NCache[{{Rational[5, 2], Rational[3, 2]}, {2, 0}}, {{2.5, 1.5}, {
        2, 0}}]], 
     LineBox[NCache[{{3, 0}, {Rational[5, 2], Rational[3, 2]}}, {{3, 0}, {2.5,
         1.5}}]], 
     LineBox[NCache[{{4, 0}, {Rational[5, 2], Rational[3, 2]}}, {{4, 0}, {2.5,
         1.5}}]]}, 
    {RGBColor[
     0.09019607843137255, 0.33725490196078434`, 0.49411764705882355`], 
     Thickness[Large], LineBox[{{-4, 0}, {-3, 0}}], 
     LineBox[{{-3, 0}, {-2, 0}}], 
     LineBox[NCache[{{Rational[-5, 2], Rational[3, 2]}, {
        Rational[-3, 2], Rational[3, 2]}}, {{-2.5, 1.5}, {-1.5, 1.5}}]], 
     LineBox[{{-2, 0}, {-1, 0}}], LineBox[{{-1, 0}, {0, 0}}], 
     LineBox[NCache[{{Rational[-3, 2], Rational[3, 2]}, {
        Rational[-1, 2], Rational[3, 2]}}, {{-1.5, 1.5}, {-0.5, 1.5}}]], 
     LineBox[NCache[{{Rational[-1, 2], Rational[3, 2]}, {
        Rational[1, 2], Rational[3, 2]}}, {{-0.5, 1.5}, {0.5, 1.5}}]], 
     LineBox[NCache[{{Rational[1, 2], Rational[3, 2]}, {
        Rational[3, 2], Rational[3, 2]}}, {{0.5, 1.5}, {1.5, 1.5}}]], 
     LineBox[{{0, 0}, {1, 0}}], LineBox[{{1, 0}, {2, 0}}], 
     LineBox[NCache[{{Rational[3, 2], Rational[3, 2]}, {
        Rational[5, 2], Rational[3, 2]}}, {{1.5, 1.5}, {2.5, 1.5}}]], 
     LineBox[{{2, 0}, {3, 0}}], LineBox[{{3, 0}, {4, 0}}]}}, {
    {RGBColor[0.9215686274509803, 0.49411764705882355`, 0.43137254901960786`],
      LineBox[NCache[{{Rational[-5, 2], Rational[3, 2]}, {
        Rational[-9, 2], 3}}, {{-2.5, 1.5}, {-4.5, 3}}]], 
     LineBox[NCache[{{Rational[-9, 2], 3}, {
        Rational[-3, 2], Rational[3, 2]}}, {{-4.5, 3}, {-1.5, 1.5}}]], 
     LineBox[NCache[{{Rational[-7, 2], 3}, {
        Rational[-3, 2], Rational[3, 2]}}, {{-3.5, 3}, {-1.5, 1.5}}]], 
     LineBox[NCache[{{Rational[-5, 2], 3}, {
        Rational[-3, 2], Rational[3, 2]}}, {{-2.5, 3}, {-1.5, 1.5}}]], 
     LineBox[NCache[{{Rational[-3, 2], 3}, {
        Rational[-3, 2], Rational[3, 2]}}, {{-1.5, 3}, {-1.5, 1.5}}]], 
     LineBox[NCache[{{Rational[-1, 2], 3}, {
        Rational[-3, 2], Rational[3, 2]}}, {{-0.5, 3}, {-1.5, 1.5}}]], 
     LineBox[NCache[{{Rational[-3, 2], Rational[3, 2]}, {
        Rational[1, 2], 3}}, {{-1.5, 1.5}, {0.5, 3}}]], 
     LineBox[NCache[{{Rational[1, 2], 3}, {
        Rational[-1, 2], Rational[3, 2]}}, {{0.5, 3}, {-0.5, 1.5}}]], 
     LineBox[NCache[{{Rational[3, 2], 3}, {
        Rational[-1, 2], Rational[3, 2]}}, {{1.5, 3}, {-0.5, 1.5}}]], 
     LineBox[NCache[{{Rational[-1, 2], Rational[3, 2]}, {
        Rational[5, 2], 3}}, {{-0.5, 1.5}, {2.5, 3}}]], 
     LineBox[NCache[{{Rational[1, 2], Rational[3, 2]}, {
        Rational[5, 2], 3}}, {{0.5, 1.5}, {2.5, 3}}]], 
     LineBox[NCache[{{Rational[5, 2], 3}, {
        Rational[3, 2], Rational[3, 2]}}, {{2.5, 3}, {1.5, 1.5}}]], 
     LineBox[NCache[{{Rational[7, 2], 3}, {
        Rational[3, 2], Rational[3, 2]}}, {{3.5, 3}, {1.5, 1.5}}]], 
     LineBox[NCache[{{Rational[3, 2], Rational[3, 2]}, {
        Rational[9, 2], 3}}, {{1.5, 1.5}, {4.5, 3}}]], 
     LineBox[NCache[{{Rational[-3, 2], Rational[3, 2]}, {
        Rational[-9, 2], 3}}, {{-1.5, 1.5}, {-4.5, 3}}]], 
     LineBox[NCache[{{Rational[-7, 2], 3}, {
        Rational[-3, 2], Rational[3, 2]}}, {{-3.5, 3}, {-1.5, 1.5}}]], 
     LineBox[NCache[{{Rational[-5, 2], 3}, {
        Rational[-3, 2], Rational[3, 2]}}, {{-2.5, 3}, {-1.5, 1.5}}]], 
     LineBox[NCache[{{Rational[-3, 2], 3}, {
        Rational[-3, 2], Rational[3, 2]}}, {{-1.5, 3}, {-1.5, 1.5}}]], 
     LineBox[NCache[{{Rational[-1, 2], 3}, {
        Rational[-3, 2], Rational[3, 2]}}, {{-0.5, 3}, {-1.5, 1.5}}]], 
     LineBox[NCache[{{Rational[1, 2], 3}, {
        Rational[-3, 2], Rational[3, 2]}}, {{0.5, 3}, {-1.5, 1.5}}]], 
     LineBox[NCache[{{Rational[-1, 2], Rational[3, 2]}, {
        Rational[1, 2], 3}}, {{-0.5, 1.5}, {0.5, 3}}]], 
     LineBox[NCache[{{Rational[3, 2], 3}, {
        Rational[-1, 2], Rational[3, 2]}}, {{1.5, 3}, {-0.5, 1.5}}]], 
     LineBox[NCache[{{Rational[5, 2], 3}, {
        Rational[-1, 2], Rational[3, 2]}}, {{2.5, 3}, {-0.5, 1.5}}]], 
     LineBox[
      NCache[{{Rational[1, 2], Rational[3, 2]}, {Rational[5, 2], 3}}, {{0.5, 
        1.5}, {2.5, 3}}]], 
     LineBox[NCache[{{Rational[3, 2], Rational[3, 2]}, {
        Rational[5, 2], 3}}, {{1.5, 1.5}, {2.5, 3}}]], 
     LineBox[NCache[{{Rational[7, 2], 3}, {
        Rational[3, 2], Rational[3, 2]}}, {{3.5, 3}, {1.5, 1.5}}]], 
     LineBox[NCache[{{Rational[9, 2], 3}, {
        Rational[3, 2], Rational[3, 2]}}, {{4.5, 3}, {1.5, 1.5}}]], 
     LineBox[NCache[{{Rational[5, 2], Rational[3, 2]}, {
        Rational[9, 2], 3}}, {{2.5, 1.5}, {4.5, 3}}]]}, 
    {RGBColor[
     0.09019607843137255, 0.33725490196078434`, 0.49411764705882355`], 
     Thickness[Large], 
     LineBox[NCache[{{Rational[-5, 2], Rational[3, 2]}, {
        Rational[-3, 2], Rational[3, 2]}}, {{-2.5, 1.5}, {-1.5, 1.5}}]], 
     LineBox[NCache[{{Rational[-9, 2], 3}, {
        Rational[-7, 2], 3}}, {{-4.5, 3}, {-3.5, 3}}]], 
     LineBox[NCache[{{Rational[-7, 2], 3}, {
        Rational[-5, 2], 3}}, {{-3.5, 3}, {-2.5, 3}}]], 
     LineBox[NCache[{{Rational[-5, 2], 3}, {
        Rational[-3, 2], 3}}, {{-2.5, 3}, {-1.5, 3}}]], 
     LineBox[NCache[{{Rational[-3, 2], 3}, {
        Rational[-1, 2], 3}}, {{-1.5, 3}, {-0.5, 3}}]], 
     LineBox[NCache[{{Rational[-1, 2], 3}, {Rational[1, 2], 3}}, {{-0.5, 3}, {
        0.5, 3}}]], 
     LineBox[NCache[{{Rational[-3, 2], Rational[3, 2]}, {
        Rational[-1, 2], Rational[3, 2]}}, {{-1.5, 1.5}, {-0.5, 1.5}}]], 
     LineBox[NCache[{{Rational[1, 2], 3}, {Rational[3, 2], 3}}, {{0.5, 3}, {
        1.5, 3}}]], 
     LineBox[NCache[{{Rational[3, 2], 3}, {Rational[5, 2], 3}}, {{1.5, 3}, {
        2.5, 3}}]], 
     LineBox[NCache[{{Rational[-1, 2], Rational[3, 2]}, {
        Rational[1, 2], Rational[3, 2]}}, {{-0.5, 1.5}, {0.5, 1.5}}]], 
     LineBox[NCache[{{Rational[1, 2], Rational[3, 2]}, {
        Rational[3, 2], Rational[3, 2]}}, {{0.5, 1.5}, {1.5, 1.5}}]], 
     LineBox[NCache[{{Rational[5, 2], 3}, {Rational[7, 2], 3}}, {{2.5, 3}, {
        3.5, 3}}]], 
     LineBox[NCache[{{Rational[7, 2], 3}, {Rational[9, 2], 3}}, {{3.5, 3}, {
        4.5, 3}}]], 
     LineBox[NCache[{{Rational[3, 2], Rational[3, 2]}, {
        Rational[5, 2], Rational[3, 2]}}, {{1.5, 1.5}, {2.5, 1.5}}]]}}},
  ImageSize->{592.62890625, Automatic}]], "Output",
 CellChangeTimes->{{3.8285997483688087`*^9, 3.828599789756476*^9}, {
   3.828599840066575*^9, 3.8285998708766203`*^9}, {3.8285999075494537`*^9, 
   3.828599916304947*^9}, 3.8285999634475594`*^9, 3.828600031264413*^9, {
   3.828600063516177*^9, 3.828600122857375*^9}, 3.828600214728696*^9, {
   3.828600635568001*^9, 3.828600718805518*^9}, 3.8286007747166653`*^9, {
   3.8286008162806187`*^9, 3.828600821713312*^9}, {3.828601854945024*^9, 
   3.828601879310185*^9}, 3.828601970786087*^9, {3.828602017577714*^9, 
   3.828602030623418*^9}, {3.82860212746975*^9, 3.8286021745664167`*^9}, 
   3.8286022616989594`*^9, {3.8286022994465523`*^9, 3.828602304101314*^9}, {
   3.828602339856821*^9, 3.82860247977349*^9}, {3.828602527689806*^9, 
   3.8286025706556787`*^9}, 3.8286026553708677`*^9, 3.828602706240749*^9, 
   3.828602844274021*^9, {3.828602927553924*^9, 3.8286029418141947`*^9}, 
   3.828603298098325*^9, 3.828603397355349*^9, 3.828603824545308*^9, {
   3.828603867984318*^9, 3.828603904862876*^9}, 3.8286041360119762`*^9, 
   3.829803989855695*^9, {3.829804030578556*^9, 3.829804044982521*^9}},
 CellLabel->"Out[30]=",ExpressionUUID->"64daa9fa-058b-44c0-97bf-b21c5a20a8b5"],

Cell[BoxData["\<\"cdt-slabs.pdf\"\>"], "Output",
 CellChangeTimes->{{3.8285997483688087`*^9, 3.828599789756476*^9}, {
   3.828599840066575*^9, 3.8285998708766203`*^9}, {3.8285999075494537`*^9, 
   3.828599916304947*^9}, 3.8285999634475594`*^9, 3.828600031264413*^9, {
   3.828600063516177*^9, 3.828600122857375*^9}, 3.828600214728696*^9, {
   3.828600635568001*^9, 3.828600718805518*^9}, 3.8286007747166653`*^9, {
   3.8286008162806187`*^9, 3.828600821713312*^9}, {3.828601854945024*^9, 
   3.828601879310185*^9}, 3.828601970786087*^9, {3.828602017577714*^9, 
   3.828602030623418*^9}, {3.82860212746975*^9, 3.8286021745664167`*^9}, 
   3.8286022616989594`*^9, {3.8286022994465523`*^9, 3.828602304101314*^9}, {
   3.828602339856821*^9, 3.82860247977349*^9}, {3.828602527689806*^9, 
   3.8286025706556787`*^9}, 3.8286026553708677`*^9, 3.828602706240749*^9, 
   3.828602844274021*^9, {3.828602927553924*^9, 3.8286029418141947`*^9}, 
   3.828603298098325*^9, 3.828603397355349*^9, 3.828603824545308*^9, {
   3.828603867984318*^9, 3.828603904862876*^9}, 3.8286041360119762`*^9, 
   3.829803989855695*^9, {3.829804030578556*^9, 3.829804045201388*^9}},
 CellLabel->"Out[31]=",ExpressionUUID->"cdbd51f5-48f5-4688-8d01-4c598b074bfc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Continuum sphere distance", "Section",
 CellChangeTimes->{{3.789120541126354*^9, 
  3.789120545542132*^9}},ExpressionUUID->"79891dcc-c543-4195-bb3d-\
652587c67a73"],

Cell[CellGroupData[{

Cell["data", "Subsection",
 CellChangeTimes->{{3.789120927147683*^9, 3.789120932636407*^9}, {
  3.789466816553412*^9, 
  3.789466819689464*^9}},ExpressionUUID->"3974be0b-4501-4f7a-9d18-\
0e87beff16a8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sd", "=", 
    RowBox[{"{", 
     RowBox[{
     "1.57446", ",", "1.57403", ",", "1.57332", ",", "1.57232", ",", 
      "1.57103", ",", "1.56945", ",", "1.56758", ",", "1.5654", ",", 
      "1.56293", ",", "1.56015", ",", "1.55705", ",", "1.55363", ",", 
      "1.54988", ",", "1.5458", ",", "1.54137", ",", "1.53658", ",", 
      "1.53142", ",", "1.52588", ",", "1.51994", ",", "1.51359", ",", 
      "1.5068", ",", "1.49956", ",", "1.49183", ",", "1.4836", ",", "1.47483",
       ",", "1.46549", ",", "1.45552", ",", "1.44489", ",", "1.43352", ",", 
      "1.42133", ",", "1.40823", ",", "1.39408", ",", "1.37864", ",", 
      "1.3614", ",", "1.34213", ",", "1.32125", ",", "1.29915", ",", 
      "1.27615", ",", "1.25253", ",", "1.22853", ",", "1.20434", ",", 
      "1.18013", ",", "1.15605", ",", "1.13224", ",", "1.10878", ",", 
      "1.08579", ",", "1.06335", ",", "1.04153", ",", "1.02039", ",", "1", 
      ",", "0.980408", ",", "0.961666", ",", "0.943821", ",", "0.926916", ",",
       "0.910995", ",", "0.8961", ",", "0.882274", ",", "0.86956", ",", 
      "0.858003", ",", "0.847648", ",", "0.838545", ",", "0.830747", ",", 
      "0.824311", ",", "0.819299", ",", "0.815778", ",", "0.813823", ",", 
      "0.813505", ",", "0.814551", ",", "0.81659", ",", "0.819429", ",", 
      "0.82293", ",", "0.826989", ",", ".83152", ",", "0.83645", ",", 
      "0.841722", ",", "0.847283", ",", "0.853088", ",", "0.859099", ",", 
      "0.865281", ",", "0.871603", ",", "0.878038", ",", "0.884562", ",", 
      "0.891153", ",", "0.897794", ",", "0.904464", ",", "0.911149", ",", 
      "0.917833", ",", "0.924505", ",", "0.931151", ",", "0.937761", ",", 
      "0.944326", ",", "0.950834", ",", "0.957279", ",", "0.963652", ",", 
      "0.969946", ",", "0.976153", ",", "0.982268", ",", "0.988285", ",", 
      "0.994197", ",", "1.", ",", "0.97451", ",", "0.949529", ",", "0.925049",
       ",", "0.901065", ",", "0.87757", ",", "0.854559", ",", "0.832028", ",",
       "0.80997", ",", "0.788382", ",", "0.767259", ",", "0.746599", ",", 
      "0.726397", ",", "0.70665", ",", "0.687358", ",", "0.668517", ",", 
      "0.650127", ",", "0.632186", ",", "0.614696", ",", "0.597656", ",", 
      "0.581068", ",", "0.564936", ",", "0.54926", ",", "0.534047", ",", 
      "0.519302", ",", "0.505033", ",", "0.491248", ",", "0.47796", ",", 
      "0.465181", ",", "0.452931", ",", "0.441231", ",", "0.430112", ",", 
      "0.419617", ",", "0.409811", ",", "0.400838", ",", "0.392782", ",", 
      "0.385552", ",", "0.379063", ",", "0.373234", ",", "0.367995", ",", 
      "0.363278", ",", "0.359022", ",", "0.355173", ",", "0.351676", ",", 
      "0.348483", ",", "0.34555", ",", "0.342832", ",", "0.340289", ",", 
      "0.337883", ",", "0.335576", ",", 
      RowBox[{"1", "/", "3"}], ",", "0.33112", ",", "0.328904", ",", 
      "0.32665", ",", "0.324328", ",", "0.321905", ",", "0.319349", ",", 
      "0.316626", ",", "0.313706", ",", "0.310553", ",", "0.307132", ",", 
      "0.303408", ",", "0.299344", ",", "0.294898", ",", "0.29003", ",", 
      "0.284694", ",", "0.278841", ",", "0.272426", ",", "0.265539", ",", 
      "0.258315", ",", "0.250823", ",", "0.243111", ",", "0.235214", ",", 
      "0.227163", ",", "0.218981", ",", "0.210691", ",", "0.20231", ",", 
      "0.193854", ",", "0.185339", ",", "0.176776", ",", "0.168177", ",", 
      "0.159552", ",", "0.150911", ",", "0.142263", ",", "0.133616", ",", 
      "0.124976", ",", "0.116351", ",", "0.107746", ",", "0.099168", ",", 
      "0.0906219", ",", "0.082113", ",", "0.0736459", ",", "0.0652252", ",", 
      "0.0568551", ",", "0.0485397", ",", "0.0402828", ",", "0.0320881", ",", 
      "0.0239591", ",", "0.0158993", ",", "0.00791183", ",", "0."}], "}"}]}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fd", "=", 
    RowBox[{"{", 
     RowBox[{
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
      "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446"}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"hd", "=", 
   RowBox[{"{", 
    RowBox[{
    "1.57474", ",", "1.57517", ",", "1.57587", ",", "1.57687", ",", "1.57814",
      ",", "1.57968", ",", "1.58151", ",", "1.5836", ",", "1.58596", ",", 
     "1.58858", ",", "1.59146", ",", "1.59459", ",", "1.59797", ",", "1.6016",
      ",", "1.60545", ",", "1.60954", ",", "1.61385", ",", "1.61837", ",", 
     "1.6231", ",", "1.62804", ",", "1.63317", ",", "1.63848", ",", "1.64398",
      ",", "1.64965", ",", "1.65548", ",", "1.66147", ",", "1.66761", ",", 
     "1.6739", ",", "1.68032", ",", "1.68687", ",", "1.69354", ",", "1.70033",
      ",", "1.70723", ",", "1.71423", ",", "1.72132", ",", "1.72851", ",", 
     "1.73577", ",", "1.74312", ",", "1.75053", ",", "1.75801", ",", 
     "1.76554", ",", "1.77314", ",", "1.78078", ",", "1.78846", ",", 
     "1.79618", ",", "1.80393", ",", "1.81172", ",", "1.81953", ",", 
     "1.82736", ",", "1.8352", ",", "1.84305", ",", "1.85092", ",", "1.85879",
      ",", "1.86665", ",", "1.87452", ",", "1.88238", ",", "1.89023", ",", 
     "1.89806", ",", "1.90589", ",", "1.91369", ",", "1.92147", ",", 
     "1.92923", ",", "1.93697", ",", "1.94467", ",", "1.95235", ",", 
     "1.95999", ",", "1.9676", ",", "1.97517", ",", "1.98271", ",", "1.9902", 
     ",", "1.99766", ",", "2.00507", ",", "2.01244", ",", "2.01976", ",", 
     "2.02704", ",", "2.03427", ",", "2.04145", ",", "2.04859", ",", 
     "2.05567", ",", "2.0627", ",", "2.06968", ",", "2.0766", ",", "2.08348", 
     ",", "2.0903", ",", "2.09706", ",", "2.10377", ",", "2.11043", ",", 
     "2.11703", ",", "2.12358", ",", "2.13006", ",", "2.13649", ",", 
     "2.14287", ",", "2.14918", ",", "2.15544", ",", "2.16165", ",", "2.1678",
      ",", "2.17389", ",", "2.17992", ",", "2.1859", ",", "2.19182", ",", 
     "2.19769", ",", "2.20349", ",", "2.20925", ",", "2.21494", ",", 
     "2.22058", ",", "2.22617", ",", "2.2317", ",", "2.23717", ",", "2.24259",
      ",", "2.24796", ",", "2.25327", ",", "2.25853", ",", "2.26373", ",", 
     "2.26888", ",", "2.27398", ",", "2.27903", ",", "2.28402", ",", 
     "2.28897", ",", "2.29386", ",", "2.2987", ",", "2.30349", ",", "2.30823",
      ",", "2.31293", ",", "2.31757", ",", "2.32216", ",", "2.32671", ",", 
     "2.33121", ",", "2.33566", ",", "2.34007", ",", "2.34442", ",", 
     "2.34874", ",", "2.35301", ",", "2.35723", ",", "2.36141", ",", 
     "2.36554", ",", "2.36963", ",", "2.37368", ",", "2.37769", ",", 
     "2.38165", ",", "2.38557", ",", "2.38945", ",", "2.3933", ",", "2.3971", 
     ",", "2.40086", ",", "2.40458", ",", "2.40826", ",", "2.4119", ",", 
     "2.41551", ",", "2.41908", ",", "2.42261", ",", "2.4261", ",", "2.42956",
      ",", "2.43298", ",", "2.43637", ",", "2.43972", ",", "2.44304", ",", 
     "2.44632", ",", "2.44957", ",", "2.45279", ",", "2.45597", ",", 
     "2.45912", ",", "2.46224", ",", "2.46533", ",", "2.46839", ",", 
     "2.47141", ",", "2.47441", ",", "2.47737", ",", "2.4803", ",", "2.48321",
      ",", "2.48608", ",", "2.48893", ",", "2.49175", ",", "2.49454", ",", 
     "2.4973", ",", "2.50004", ",", "2.50275", ",", "2.50543", ",", "2.50809",
      ",", "2.51072", ",", "2.51332", ",", "2.5159", ",", "2.51845", ",", 
     "2.52098", ",", "2.52349", ",", "2.52597", ",", "2.52843", ",", 
     "2.53086", ",", "2.53327", ",", "2.53566", ",", "2.53802", ",", 
     "2.54036", ",", "2.54268", ",", "2.54498", ",", "2.54726", ",", 
     "2.54951", ",", "2.55175", ",", "2.55396", ",", "2.55615", ",", 
     "2.55833", ",", "2.56048"}], "}"}]}], ";"}], "\n"}], "Input",
 CellChangeTimes->{{3.7891205478852463`*^9, 3.789120622832912*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"84fe3b5f-dcc0-4187-b4d0-96bc93a6d19f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sphereData", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"i", "*", "2", "\[Pi]"}], 
        RowBox[{"Length", "[", "sd", "]"}]], ",", 
       RowBox[{"sd", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "sd", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flatData", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"i", "*", "2", "\[Pi]"}], 
        RowBox[{"Length", "[", "fd", "]"}]], ",", 
       RowBox[{"fd", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "fd", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hyperbolicData", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"i", "*", "2", "\[Pi]"}], 
        RowBox[{"Length", "[", "hd", "]"}]], ",", 
       RowBox[{"hd", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "hd", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.789120627739924*^9, 3.7891207068986053`*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"42e81ed7-e226-4e92-85cd-a8830d749916"]
}, Open  ]],

Cell[CellGroupData[{

Cell["graph", "Subsection",
 CellChangeTimes->{{3.789120937405456*^9, 
  3.789120945815847*^9}},ExpressionUUID->"d393655f-6ea7-4e95-b935-\
391e231295d8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"flatData", ",", "sphereData", ",", "hyperbolicData"}], "}"}], 
   ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"garlic", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"garlic", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"garlic", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<flat\>\"", ",", "\"\<spherical\>\"", ",", "\"\<hyperbolic\>\""}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"MaTeX", "[", "\"\<\\\\delta\>\"", "]"}], ",", 
      RowBox[{"MaTeX", "[", "\"\<\\\\bar{d}/\\\\delta\>\"", "]"}]}], "}"}]}], 
   ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "2"}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<continuum-dbardelta.pdf\>\"", ",", "%", ",", 
   RowBox[{"Background", "\[Rule]", "None"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"pdf2png", "[", "\"\<continuum-dbardelta\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.789120709554385*^9, 3.789120719170079*^9}, {
  3.789120772005733*^9, 3.789120781508875*^9}, {3.789120950458466*^9, 
  3.789121018850849*^9}, {3.789121285664186*^9, 3.789121287904752*^9}, {
  3.789121354976016*^9, 3.789121412194977*^9}, {3.789121518554221*^9, 
  3.789121578956238*^9}, {3.789121650725439*^9, 3.789121739915742*^9}, {
  3.789121791977161*^9, 3.789121795073174*^9}, {3.789466808316596*^9, 
  3.789466836707814*^9}, {3.789902775859133*^9, 3.789902815342114*^9}, {
  3.8648745959689007`*^9, 3.8648747160673723`*^9}, {3.8648748056048927`*^9, 
  3.864874829115838*^9}, {3.864874866321743*^9, 3.864874886448586*^9}, {
  3.864879745151854*^9, 3.864879748071702*^9}, {3.864879848113303*^9, 
  3.864879851697603*^9}, {3.903573686697897*^9, 3.903573698214473*^9}, {
  3.903573760877328*^9, 3.903573761531982*^9}},
 CellLabel->
  "In[297]:=",ExpressionUUID->"f46a04b5-47c4-4542-8d09-0d2ae62a9726"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 120], 0.008333333333333333]], 
         AbsoluteThickness[1.6], 
         RGBColor[
         0.23529411764705882`, 0.7098039215686275, 0.2901960784313725]], 
        LineBox[CompressedData["
1:eJxd1XlQ1GUYB/BFjrgJQhcSA1SOKJFCApTDgAwPRkAJRAYQQkACLBKJSxFG
h2BMGZKgFEUUdUwtk0hFkSNFmRQPQhA55FhcweVajl2Wap7p/c68f+zsfGaP
3/s+7/N8X/OIRP+oeQKB4M6/r//e37YSFtycf9zdsU5nSm437U6+xFxxdfHW
UrMq7vMa5i7JT8nLF9Zz37/DHJ9zxl3Pson7/QPmWa3gnN1GD7n/e8xc96Qz
ZmBRC/f/rczflkb5BC5p4573jNk3VvzBbevn3PO7mPOKnfIWCru59fQwJ2am
ZTwyfsGtr5fZP/JGYp5JH7fefmYHb6UIT9MBbv0iZqNlXptl5oPcfl4yy/QP
rLm8VMzt7xVzp7TRKc5qiNvvMHNtu/Z7S2xec/uXMG/qqjgYf0TC1WOEud6/
8UBj0QhXn1Hmjxpe7rUoHuXqNYb9OmqnZpWMcfUbZzY+tyyp48dxrp4TWI/J
xi+cj05w9ZUyyw/ujPr+mJSr9yRzglJB6EjpJFf/KdQv6XKgz4kp7jymmf36
H/ueLZvmzmcG6wmSrlUtn+HOS8a84p7Qc9spGXd+cubTrs4u1afl3HnOYj2X
gh2Mz8xy56tgzl2cbrvrrII77zmsp/CoVfO5Oe78Bav/d2V22KEFn8HUD/Br
F0l+fQtM/aHEbC3dm/tVIEz9Am+7qL/frBWm/pnHXBxTtu+vIJj6CX5obr8n
/SlM/aXMrNVel2YTDFO/wV6Fm1Na22DqPxXmDJ++r/dvhakf4StqyV+ueAZT
f6oyD99US+gJgalfYatvinYc6oCpf9WYwz+0jnYLhamf4WJxVeSr5zD19xvM
zeVrw0vCYOp3WDO0LcS7C6b+V2f2FMZtkYbDNA9w+gNZQHk3TPOhgfrk5vv7
R8A0L/CQx6KNghcwzY8ms6X85/UXImGaJzjsipt3SC9M86XF/EPCfS/NKJjm
DW62Cv+4qg+m+dNGfbolrtu3wzSPsEdJ1krDAZjmU4c5bZOBY200TPMK/6Z9
0n6nCKb51UV9Guzt3omFaZ5hyz317zcNwjTfesyhTgHvpu6Aad7hopE+C2sx
TPP/JnNMwCp9sQNMeQCr/Jqt55EMUz7AJ3SbdIorYcoL2DXOUFsihSk/9Jnb
bodofuoIU57AyUtPqR/bDVO+wAZZQ2oTv8OUN/DFDgfVDVMw5Y8B8/qVmcon
nWDKI1h05E+lmRSY8gnOGdMV+P0BU17BZr6BioppmPLrLebq86VyhTNMeQZv
0RDNBKTClG+wNMpu+vxVmPIOLqhNmVSWwZR/hsy2prcmglfBlIfwvTSN8V/S
YMpHOLrVb1T9Okx5Cas4lEjC5DDl53zm44d7hitdYMpT2GXYZkgnA6Z8hZ+u
SxJ/Xg1T3sK7Kq4NXpuFKX8XoH9UVEQGbjDlMXwhfEN/bCZM+Qyvqy7srbkB
U17DA8YdPcI5mPJbyJydbNGd4A5TnsNmj+I7G/bAlO/w9eWVHSY1MOU9HJSv
aE8SGHH5D0+I1rTdXQ3TfQAf/uS7VvMsmO4H2Lbs75aUWzDdF/BdhemT+0rG
3P0B/wNUdBrN
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 120], 0.008333333333333333]], 
         AbsoluteThickness[1.6], 
         RGBColor[1., 0.5098039215686274, 0.10980392156862745`]], 
        LineBox[CompressedData["
1:eJw1kws0VVkYx+/1ulwamam4ISGPUSg0Uvh2uqvRkEIihFiMUnqICkUSyaO8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         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 120], 0.008333333333333333]], 
         AbsoluteThickness[1.6], 
         RGBColor[
         0.5647058823529412, 0.8352941176470589, 0.8901960784313725]], 
        LineBox[CompressedData["
1:eJw1kglMVFcUht8IGo2klnRhUIQBlLESaKqyTQf+Qc2UYgkUECxYFgVtRYQW
mKYKhAZltbYYKZXKUq0Mi0VcYpQESgTLIogCAsqqCAqiLMLAW6dDvfOSl5eb
++65//m+Y7kvxjdyGUVRHrp36btWanL6nw+KoQabY7WFxtt1FercZAmjW2mo
q62CiyQ30Tu/WlXvqN+vw/arKav6ZTSGp8+pPl7XgAqbjOo1Cv3/TTD2s8oM
UdKIPl6KNTat+KrO8MiAl/78fdhZWswdDqDBrw46/oO4A5SsNc8kTF+vC6HK
K/0dh2jUPxz65vn6bngq790uVOnr98I7oaktNpVGVlGkV6D1Y8R0FvEeOfr7
+lEe5u8rLabh8+3LTxo3DaKi/WHA5GX9/cPwL3tk8HcdjeyzztnrTJ6gPkJ3
okOf5ynSXF9N9zyjEZN8LKnTdATntp6/7rSoz/cMKz5rrogzYuC7vzYm22wU
T15fGlBZMiTvGKoPzLY5OjFw8BDt22HxHIZxc4s1XgzJ/wJ9WXzkQgQDsd1O
f9ZyHG3jV3/vTWRIPxN4/Mv7OeG5DFjjdOW1DS+Rc7OxI72SIf1NYmZ/69e7
mhgMaZqdo6SvIF4V7ZL3lCH9vsby0rLIKJ7B7T4jW+vNU1AmSg/UiFnS/zT6
TozJft7Gwm9YfSr6t2n4UycP3vdhCY8ZuEprYhKjWTT4Nqc3583AxtGiJy2L
JXxmkTJjtJZRs3C8M5Gy8ewsNLrxuHGHJbzeIOqdd1sfjLBQOxkd/Sn/DbIq
Wmptl3GE3xz+VVPidgkH03K7uIE/5iA7yg2WgCM857FEtymEQ7aZ92GXgnlI
pnbbvpfMEb4auO688GlGAQfuVGxkbqEGVhXBusgc4b2A4NAN10f7ORwRnQ6Z
KdKtN+4xu8dxhP8iEO+edNeMx1DctUCvPxex4ovh7gE5T3zQcHvx6BKzl8eX
Y10+ZedpjHvYay2TeOKHgWqLs2dIAY/6PZrPl//FwNBse25+DU98sZC46wwN
8Nh212RH+EUWlZvZypUCT/xxaPEuT5KZCyhxdZHXlHBIqBLaw90E4pOHPKPg
o/gQAeKqIAfTUh4GYfLUtGSB+BUQP9Fy8MdCAZlWifYJZQIMJi/4BdYKxLcW
lRGNSsmgAPZMgfRBuRYqfwf3Ll4g/inF//nXa3EjNfTXDwMoxZn0E0Gdci2Z
B0qxVN58rxZT8umTDd2UYrLOxdrzmJbMh0ghvVjctytfi02alMzvA0UKI/mC
uf0tLZkXkeIWlz7X16NF+GXjNEmvSGEcu3L3IY0u15Weke8mRQrq7aP4DwS2
OSg=
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        GraphicsBox[{
          Thickness[0.1310615989515072], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxdlG1IU1EYx2dMw9Q5N3edtTmnK7v3lmkTkyj2X1aaBIpZWUlv4lQsLfKD
ipL4Sq4XESsrqeiFFb2wPlgqZUSUWfZCFoIFZX3RXqRETFNcnnvu7qAHLpff
vef8z/95znOOcW9Res4cmUy2YfYh74yffb9bBjVwkfikx/FMe6pXGkP5sAG9
JI4yeFBU/vPMyXCJt/oy9eZdRokTG6tVtk4jZCQqGeTaZoOJQPumlZmuXAaf
1+2ynj0YgTzy3YfBtfHhkt7GSJE1iOGuq9/UmLBjYabu1X011dm9EI/sXVVx
l4Ow1GgY23d3kbheANIGFpTvaVosse78TvaFk5XYGV142esjiyxBL4Dm42JR
E1Lhne+jgM4xlBxt4ES/Cjo+i8NQxdeC10sCRR0OJ0g9lEqcbgwsi7/BIWrU
NHz2iBK7M9KjLva4/wdh47O5q8+951D6aWLAbPew8N+pRndn+zGfNxxuq5Yo
csM0uIeqL91aDuGdF7tyRhg019du77vPIs48G+oQVMqfnIi9xyL55hOHLMHD
tJ4e/lG33758ysPq0qbil1e0WLHqQfqpQRYGQV9L6xPDwSzoh1I/aRzKiF8+
FMFHU77Jiz3szt/N7nyE/Hu0ok+e7k+iVqwnj/XEbwsj6vPYLtQ/WNTjqT+5
WmJaL5XEQp8EqZD0sEKfUM9L+18+6kwrKOORRPQnlJD7NhiyC3lsIv1rVWIZ
6Y8tPK4OOL7GJgZKftz7LYwf4dCW4kxonfTHMtJvVzgccBQ7Z1L9aX6bOdGH
H13vLwt/qyKlhfXD90Ntmim7h58/XnMrP8zDeUW/anveRUF3h7kwJ1xBOWOR
2PdKOn7GJK3feimyY7rbBD9hvi/iyX5ZTbT/fnhjLTlPDZG0by1e+MDqb7qq
I5Dcltqd7TNtEeqw2Ii3U0/7z2+btFDfBtiEmLCUCHUNg7ZK1xzT90dkvcTC
/BadxPT8z0cK0a+btAjnAqGi32lLOZn/PQT9AR+YnHEZxrp+t+WOa8T8vXGG
REeweJ7mSSzcA7Ygid394Nb///75B4zd9Nw=
              "], CompressedData["
1:eJxTTMoPSmViYGCQBWIQPRMEfgo5zAHTMg4PXOMdZwkKQehCSYczIOAj4BDy
9vLHGQtFHRhAoIELzu+L6PZn3MAG5wc88bxkepnZIQ0Ejok5RKtGyJyrYXIQ
rpxUcjZFwmG71waLOTsZIeY4SDr0g/QXMEL0O0qh8aXhfPc1R5czzJBx4Hbk
85rxkhHqXlmHL/s+bk2fxuTwpi232yhaHm5/9f0ft4xfKzjEgOzfw+qwVkiH
L11PCeKfHk6HSpC8tbLDi9rH2effcDuAw+GmsoPqJ5WXs07yQfiRKlBzBBy2
mP84lNKlAnGPgKDDq+Ktor+zVSDu+iHo4DKhWSitS9mhXYFd9cwVIYdOG89d
aYuUHILB/hCG8hUd0sEBI+yw8tvLijMOig4mxkBQLOzwYdF6hbM3FOB8sHwB
gg/xv7yDwq4F+1L9hB32d+9rMnGWc0CPPwBSiMkB
              "]}]}, {
            Thickness[0.1310615989515072]}, StripOnInput -> False]}, {
         ImageSize -> {11.438211706102116`, 24.508064757160646`}, 
          ImageSize -> {7.625474470734744, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {8., 17.}, PlotRange -> {{0., 7.63}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm], 
       FormBox[
        GraphicsBox[{
          Thickness[0.05112474437627812], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
             8.118749999999999, 15.532800000000002`}, {8.118749999999999, 
             15.878099999999998`}, {3.9109399999999996`, 
             15.878099999999998`}, {3.9109399999999996`, 
             15.532800000000002`}, {8.118749999999999, 
             15.532800000000002`}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ/R8E5KUdRConlZxlkXGA8UPeXv44w1HGoT+i25/x
g5SDgTEQFMs4pKQBwTIE333N0eUMFgj++TNAoCPl0KrArnrGRMbhTVtut9Fv
SYf1Qjp86XXSDsIge1wkHeR3LdiXuk7CIVo1QuZcjIQDSNuZNaIOO4KtIv6n
i8H5GSD72EThfDD9RsSh5v6PW8avxeD8tSDz74nD+X0gdwtIoPElHQ5272sy
cRZ1SAeZmyYFdZ80RF2PlsN2kP3sMg76WiuFLyzRgoaHjENCSJD6gpMI/pxF
yjv/PEfwW3j9109R1Yb4q0+aaH4VyB/akhD7eaDy7yQg7mPTdlgH8pechMOD
CPHtFxm0oeEj7pCR/6H15BctqLvFHFg4u+ST32lB/BMt6iAx9QpnxiMtePht
0MtbzHgHwQerz0PwZebFaZ420IKaj+A/cI13nCUohiYvAeeD47lEwqHm04aA
7F+acP6U9taoy3sQ/O0OTY+Oz9CExzc4/NI1IfESIOHgdYLddnaoJtx+lwnN
QmldypB0+FDEoeG3VcE5DRVIepshDDFfRhVinowgnG8CTofscP4Tv5cJf+d/
t++08dyVtkgRzoelTxg/BmROjbjDTBCIZITQO0UcAp54XjK9zA7n+4L4wrxw
Pti9xwUcwMnpmBjUPUJQcySg7hVy2AlS1y7q0Aay94oIXD8kPYrB+eDw3igO
53/Z93Fr+jUJSDhOEYXKQ9OLj7hDOzh8pRyqwflBAp5/weFwWdoBPX8DAFPU
tRI=
              "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQPRMEIoUc/oPAfSmHaNUImXMyQg49Ed3+jAIIvvua
o8sZfkg6PHCNd5xVKOjQB5aXdEhPAwEBB7A5O8UdZoAZPA5nQGCNqINdiWPt
aRkOOP8G722xVDMWOH/JreWPDZmZoOaKw/khby9/nOEoBedD3CfjsM1rg8Wc
nywOytceBTPIKDpofFJ5OeskG5Sv5NAiXsuaycblIBAbcN/ouLIDAwg08Dn8
fPv6gOViFah/BOH8g937mkycReB8sL0PRRzWCunwpa9TgvPLD29znVmLyY8C
mbdHBBI+GkqQcNkgAncPevgCAItGpeY=
              "]}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{12.285899999999998`,
              14.014099999999997`}, {12.285899999999998`, 
             14.156299999999996`}, {12.165599999999998`, 
             14.240599999999999`}, {12.0703, 14.240599999999999`}, {
             12.010899999999998`, 14.240599999999999`}, {11.9047, 
             14.240599999999999`}, {11.8078, 13.978099999999998`}, {
             7.815629999999998, 2.7609399999999997`}, {7.743750000000002, 
             2.54688}, {7.743750000000002, 2.4031300000000004`}, {
             7.862499999999997, 2.3203099999999997`}, {7.9578099999999985`, 
             2.3203099999999997`}, {8.02969, 2.3203099999999997`}, {
             8.137499999999998, 2.3312500000000003`}, {8.22031, 
             2.5828100000000003`}, {12.2141, 13.799999999999997`}, {
             12.285899999999998`, 14.014099999999997`}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxdlHlIFGEUwDeTyiKEPNbKdV1ddecbnWMVjTB6dqmdYpbR4ZGmm4oa+YeI
oWUq6oYS2qqVZAVbpLR/aKakXcjmUVhZkApaGFliZIlJVtt++83OQA+GN7/h
e+9756iO58SecJDJZNHWB+vT7W6LAwk8WLCMK6AtbOFJaoHARUpowFLBQ3dO
4UxDnbfI8U7u5cGJKpG31pSsSetSQXqaVcp4ot19ILelalRXzMPE9sSIxlM+
kHJsbMdSHQ+35j/nD9b4EtbwwKHbLkPn1bDr2fJNl99wIMOS5AeTyc1vQ/Zx
EKRSzmXd8wdz1/0LyzgWYkbWFyZf1Ijs2ZRADZgokU1M9o0lYxTR4SzJx0KB
o1OlMmWv9bxxKopRIhjEkiWcP4ogFcdTz5LvegS6nG+lfcMsGGqcC0LvICha
3Jj7YgUHSXGxAdf6EKkX4mC3LW4EmpnVPVy0xPK6YSfdK47ENYTgkLzjpYzh
oQPOfTB7IMBhWJp5qC0vPfz6ASXcw0OxY28130HBwzOKDeltEtvq+UjiUWsZ
tB8lrt6fpzY4ayEsvDv20nuK+FdpSX04RPzTWhJPDAL9zi+OIbwWXPFLnsT2
/O1sz8eWv4cWQoKt4kLDWXzvT16oJw1HvCNmU/S84J8m/XTjBX80/DDFZDYa
OZFt9aqQ2G+ypOl5BgeROPFyWux/4XerYQFN6qHmSB+zaWjFBjMssHg+DtLw
KYOeN1xlxXjs/bbprwhqcf6rrOfxvN1EMIkbMsGQ/A4gEreJIff9okhdDQxM
40Wpkrj/6ZbWk14SkzkJIDqOFbQ/PC4zxvc7cOT8X7V4/5Xrvp2/zWpiL2cg
FPcrQk2+RwbBNrxPlb5kLjwDYZRStFhKfOAuzncPDZEtvUaZRkXmdUGYY70S
6vE+vkOQP74wElzlBVG4YGY7K0S22dd7ikz2fx2p3x9E9g/WwhTOO5OGQmw/
LSfzvjIQ5npm29Pn3YT4g8h/oNNV2CdGZJvfzZzI9nmw+/////MPPqb5cw==

              "], CompressedData["
1:eJxTTMoPSmViYGCQBWIQbaC1UvjCEgOHOTOB4KeMg+qT5nlnswwcHrjGO84q
lHQwMQaCz/oOIW8vf5yxUNThDAjk6MH52x2aHh2v0IXzTW32Bk07qOOQBgLH
xBxeFG8V/Z2t4yBcOankbIqEw/mrYW/0rXUcGEDAQdKh9rdVwTkNHYh+Ryk0
vjSc777m6HKGGTIOHvtrZS3cdaDulXXwvyVdk1ik4/CmLbfbKFoebn/1/R+3
jF8rOGzQy1vMaKPrsFZIhy9dT8nh+K4dvWwGeg6VIHlrZYc5i5R3/jmu5wAy
buZNZQfZ5S889Or1IfxIFYdur1csJooGDlvMfxxK6VKB0FoGDq/A/lJxADkn
PcXAwWVCs1Bal7IDKDhmzDZw6LTx3JW2SMnhutAnx/PbYHxFh/8gsN/AYeW3
lxVnHBQdQMFrfNjA4cOi9QpnbyjA+WD5AgQf4n95B2431VKmXQYO+7v3NZk4
yzmgxx8AXpzN5w==
              "]}]}, {
            Thickness[0.05112474437627812]}, StripOnInput -> False]}, {
         ImageSize -> {29.34171855541718, 25.469633872976342`}, 
          ImageSize -> {19.561145703611455`, 16.97975591531756}, 
          BaselinePosition -> Scaled[0.3121460879646878], 
          ImageSize -> {20., 17.}, 
          PlotRange -> {{0., 19.56}, {0., 16.979999999999997`}}, AspectRatio -> 
          Automatic}], TraditionalForm]}, 
     AxesOrigin -> {0, 0.7000000000000015}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotRange -> {{0., 2.}, {0.7, 2.}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"flat\"", "\"spherical\"", "\"hyperbolic\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    0.23529411764705882`, 0.7098039215686275, 
                    0.2901960784313725]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    0.23529411764705882`, 0.7098039215686275, 
                    0.2901960784313725]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1., 0.5098039215686274, 0.10980392156862745`]], {
                    
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    1., 0.5098039215686274, 0.10980392156862745`]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    0.5647058823529412, 0.8352941176470589, 
                    0.8901960784313725]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    0.5647058823529412, 0.8352941176470589, 
                    0.8901960784313725]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   TemplateBox[<|
                    "color" -> 
                    RGBColor[
                    0.23529411764705882`, 0.7098039215686275, 
                    0.2901960784313725]|>, "RGBColorSwatchTemplate"]}], "]"}],
                ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> 
                    RGBColor[1., 0.5098039215686274, 0.10980392156862745`]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> 
                    RGBColor[
                    0.5647058823529412, 0.8352941176470589, 
                    0.8901960784313725]|>, "RGBColorSwatchTemplate"]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.789120713045044*^9, 3.789120719875037*^9}, 
   3.789120782138788*^9, {3.7891209606407833`*^9, 3.78912102063013*^9}, 
   3.789121367044704*^9, {3.789121406095525*^9, 3.789121413211101*^9}, 
   3.789121527545532*^9, {3.789121562870551*^9, 3.789121579473177*^9}, {
   3.789121664139119*^9, 3.78912168131065*^9}, {3.789121711435452*^9, 
   3.789121741329597*^9}, 3.789121795546558*^9, {3.7894668121529303`*^9, 
   3.789466824982503*^9}, {3.789902793659609*^9, 3.789902816832924*^9}, 
   3.864874566140234*^9, {3.864874633269413*^9, 3.864874652732397*^9}, {
   3.864874702259226*^9, 3.864874716476952*^9}, {3.864874881003295*^9, 
   3.8648748872058487`*^9}, 3.8648797486349382`*^9, 3.8648798520475903`*^9, {
   3.90357372962858*^9, 3.903573761941229*^9}, 3.904356670939816*^9},
 CellLabel->
  "Out[297]=",ExpressionUUID->"d2731c61-da13-43fc-af1d-517c1a01a517"],

Cell[BoxData["\<\"continuum-dbardelta.pdf\"\>"], "Output",
 CellChangeTimes->{{3.789120713045044*^9, 3.789120719875037*^9}, 
   3.789120782138788*^9, {3.7891209606407833`*^9, 3.78912102063013*^9}, 
   3.789121367044704*^9, {3.789121406095525*^9, 3.789121413211101*^9}, 
   3.789121527545532*^9, {3.789121562870551*^9, 3.789121579473177*^9}, {
   3.789121664139119*^9, 3.78912168131065*^9}, {3.789121711435452*^9, 
   3.789121741329597*^9}, 3.789121795546558*^9, {3.7894668121529303`*^9, 
   3.789466824982503*^9}, {3.789902793659609*^9, 3.789902816832924*^9}, 
   3.864874566140234*^9, {3.864874633269413*^9, 3.864874652732397*^9}, {
   3.864874702259226*^9, 3.864874716476952*^9}, {3.864874881003295*^9, 
   3.8648748872058487`*^9}, 3.8648797486349382`*^9, 3.8648798520475903`*^9, {
   3.90357372962858*^9, 3.903573761941229*^9}, 3.9043566711736183`*^9},
 CellLabel->
  "Out[298]=",ExpressionUUID->"1cca7b8a-b918-438f-aeb1-7583ca2dbe91"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellChangeTimes->{{3.789120713045044*^9, 3.789120719875037*^9}, 
   3.789120782138788*^9, {3.7891209606407833`*^9, 3.78912102063013*^9}, 
   3.789121367044704*^9, {3.789121406095525*^9, 3.789121413211101*^9}, 
   3.789121527545532*^9, {3.789121562870551*^9, 3.789121579473177*^9}, {
   3.789121664139119*^9, 3.78912168131065*^9}, {3.789121711435452*^9, 
   3.789121741329597*^9}, 3.789121795546558*^9, {3.7894668121529303`*^9, 
   3.789466824982503*^9}, {3.789902793659609*^9, 3.789902816832924*^9}, 
   3.864874566140234*^9, {3.864874633269413*^9, 3.864874652732397*^9}, {
   3.864874702259226*^9, 3.864874716476952*^9}, {3.864874881003295*^9, 
   3.8648748872058487`*^9}, 3.8648797486349382`*^9, 3.8648798520475903`*^9, {
   3.90357372962858*^9, 3.903573761941229*^9}, 3.90435667117428*^9},
 CellLabel->
  "Out[299]=",ExpressionUUID->"311c298f-b819-486e-9b3e-2311fc18dec2"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Torus sphere distance", "Section",
 CellChangeTimes->{{3.789120541126354*^9, 3.789120545542132*^9}, {
  3.8648750825295143`*^9, 
  3.864875085345134*^9}},ExpressionUUID->"2676ef65-1e71-4207-9860-\
53206f243b17"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"p1", ",", "p2"}], "]"}]], "Input",
 CellChangeTimes->{{3.904356743667418*^9, 3.904356745161683*^9}},
 CellLabel->
  "In[304]:=",ExpressionUUID->"846397a3-ea9a-4bfc-880a-80e20cf1cdc7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{"{", 
    RowBox[{"0.5", ",", "0.5"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p2", "[", "\[Delta]_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5", "+", "\[Delta]"}], ",", "0.5"}], "}"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.864875105476328*^9, 3.86487511190139*^9}, {
  3.8648751453553*^9, 3.864875157223344*^9}},
 CellLabel->
  "In[305]:=",ExpressionUUID->"a68541bc-045b-4345-9171-e550f46aae1d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"c1", "[", 
    RowBox[{"t_", ",", "\[Delta]_"}], "]"}], ":=", 
   RowBox[{"p1", "+", 
    RowBox[{"\[Delta]", "*", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "t", "]"}], ",", 
       RowBox[{"Sin", "[", "t", "]"}]}], "}"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c2", "[", 
    RowBox[{"t_", ",", "\[Delta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"p2", "[", "\[Delta]", "]"}], "+", 
    RowBox[{"\[Delta]", "*", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "t", "]"}], ",", 
       RowBox[{"Sin", "[", "t", "]"}]}], "}"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c2p", "[", 
    RowBox[{"t_", ",", "\[Delta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"c2", "[", 
     RowBox[{"t", ",", "\[Delta]"}], "]"}], "-", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c2pp", "[", 
    RowBox[{"t_", ",", "\[Delta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"c2", "[", 
     RowBox[{"t", ",", "\[Delta]"}], "]"}], "-", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c2ppp", "[", 
    RowBox[{"t_", ",", "\[Delta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"c2", "[", 
     RowBox[{"t", ",", "\[Delta]"}], "]"}], "+", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.864875092447762*^9, 3.864875095958352*^9}, {
  3.8648751865714006`*^9, 3.864875250381063*^9}, {3.864875286724807*^9, 
  3.8648753357117567`*^9}, {3.864875846372733*^9, 3.8648758664430323`*^9}, {
  3.8648759695693083`*^9, 3.864875974406773*^9}},
 CellLabel->
  "In[307]:=",ExpressionUUID->"9b962988-d5b0-4a44-b8e1-7fa867e5b38e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d\[Delta]", "=", "0.4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "[", 
      RowBox[{"t", ",", "d\[Delta]"}], "]"}], ",", 
     RowBox[{"c2", "[", 
      RowBox[{"t", ",", "d\[Delta]"}], "]"}], ",", 
     RowBox[{"c2p", "[", 
      RowBox[{"t", ",", "d\[Delta]"}], "]"}], ",", 
     RowBox[{"c2pp", "[", 
      RowBox[{"t", ",", "d\[Delta]"}], "]"}], ",", 
     RowBox[{"c2ppp", "[", 
      RowBox[{"t", ",", "d\[Delta]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", 
     RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.864875210929394*^9, 3.864875272161948*^9}, {
  3.864875338243176*^9, 3.8648753497320423`*^9}, {3.864875870462021*^9, 
  3.864875875216029*^9}, {3.864875978859487*^9, 3.864875981053299*^9}},
 CellLabel->
  "In[312]:=",ExpressionUUID->"9f3cbaea-0b44-4d28-8af6-2843783db6fd"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw1m3k01N//x1UqIVGUNm22kL1SyVNC2qSSJFkiSYVsURSJlBahUJSQj5At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       "]]},
     Annotation[#, "Charting`Private`Tag$20331#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw123c41t//B3CJIg2K0l4UUUYqK8+ihCRKEjLKqlChJEqEhCSVpJRVSURS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       "]]},
     Annotation[#, "Charting`Private`Tag$20331#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw1m3k41N/3wIdUtoosaVGSrciWItSxFUWiJCGRJYlISKEkJCRpkyjZkiX7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       "]]},
     Annotation[#, "Charting`Private`Tag$20331#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw122k4VG/YAHBp1SKFSCVFJZUkFSm3KEmSJCQhkZJWWYpCiaKkQiKyJVRI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       "]]},
     Annotation[#, "Charting`Private`Tag$20331#4"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd23k41N/bB3ApivYiUpGoRNnLEt6V0kKSEBElJGlTSJQSFaJSSURItmxJ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       "]]},
     Annotation[#, "Charting`Private`Tag$20331#5"]& ]}, {}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-0.4999999532540691, 1.3}, {-0.8999999437124819, 
   1.8999999513097954`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8648752266034184`*^9, 3.86487523155539*^9}, {
   3.864875262382221*^9, 3.864875272478701*^9}, 3.864875350235278*^9, {
   3.864875872722086*^9, 3.8648758760058603`*^9}, 3.86487598161583*^9, 
   3.904356750038755*^9},
 CellLabel->
  "Out[313]=",ExpressionUUID->"af516b85-d433-4ade-b3b3-16333dcddd8a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d\[Delta]", "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Norm", "[", 
  RowBox[{
   RowBox[{"c1", "[", 
    RowBox[{"\[Pi]", ",", "d\[Delta]"}], "]"}], "-", 
   RowBox[{"c2", "[", 
    RowBox[{"0", ",", "d\[Delta]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Norm", "[", 
  RowBox[{
   RowBox[{"c1", "[", 
    RowBox[{"\[Pi]", ",", "d\[Delta]"}], "]"}], "-", 
   RowBox[{"c2p", "[", 
    RowBox[{"0", ",", "d\[Delta]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.86487539511239*^9, 3.8648754611646633`*^9}},
 CellLabel->
  "In[314]:=",ExpressionUUID->"69e9918d-b510-4922-871f-733b3e981dfd"],

Cell[BoxData["0.29999999999999993`"], "Output",
 CellChangeTimes->{{3.86487544376845*^9, 3.864875461549631*^9}, 
   3.904356752739932*^9},
 CellLabel->
  "Out[315]=",ExpressionUUID->"d9e642a6-d527-45a9-832a-75bdde5d8f9d"],

Cell[BoxData["0.7000000000000001`"], "Output",
 CellChangeTimes->{{3.86487544376845*^9, 3.864875461549631*^9}, 
   3.9043567527412777`*^9},
 CellLabel->
  "Out[316]=",ExpressionUUID->"ec279beb-013f-4362-bb44-5bde7563f2b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d\[Delta]", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox["1", 
   RowBox[{"d\[Delta]", "*", "4", 
    SuperscriptBox["\[Pi]", "2"]}]], "*", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"Norm", "[", 
     RowBox[{
      RowBox[{"c1", "[", 
       RowBox[{"t", ",", "d\[Delta]"}], "]"}], "-", 
      RowBox[{"c2", "[", 
       RowBox[{"u", ",", "d\[Delta]"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", 
      RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "0", ",", 
      RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.864875466149872*^9, 3.864875544505879*^9}, {
  3.864875608501257*^9, 3.864875620823646*^9}},
 CellLabel->
  "In[317]:=",ExpressionUUID->"cd6183fa-d49e-4425-a151-ca8b79a479a4"],

Cell[BoxData["1.5745972697426058`"], "Output",
 CellChangeTimes->{
  3.8648755076877213`*^9, 3.864875545289901*^9, {3.864875608938052*^9, 
   3.864875621266788*^9}, 3.904356754265789*^9},
 CellLabel->
  "Out[318]=",ExpressionUUID->"6c35e6c6-ceb0-4422-ba1c-d5f85ab146ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"torusdbar", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d\[Delta]", ",", "\[IndentingNewLine]", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"d\[Delta]", "*", "4", 
           SuperscriptBox["\[Pi]", "2"]}]], "*", 
         RowBox[{"Quiet", "@", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{"Min", "[", 
             RowBox[{
              RowBox[{"Norm", "[", 
               RowBox[{
                RowBox[{"c1", "[", 
                 RowBox[{"t", ",", "d\[Delta]"}], "]"}], "-", 
                RowBox[{"c2", "[", 
                 RowBox[{"u", ",", "d\[Delta]"}], "]"}]}], "]"}], ",", 
              RowBox[{"Norm", "[", 
               RowBox[{
                RowBox[{"c1", "[", 
                 RowBox[{"t", ",", "d\[Delta]"}], "]"}], "-", 
                RowBox[{"c2p", "[", 
                 RowBox[{"u", ",", "d\[Delta]"}], "]"}]}], "]"}], ",", 
              RowBox[{"Norm", "[", 
               RowBox[{
                RowBox[{"c1", "[", 
                 RowBox[{"t", ",", "d\[Delta]"}], "]"}], "-", 
                RowBox[{"c2pp", "[", 
                 RowBox[{"u", ",", "d\[Delta]"}], "]"}]}], "]"}], ",", 
              RowBox[{"Norm", "[", 
               RowBox[{
                RowBox[{"c1", "[", 
                 RowBox[{"t", ",", "d\[Delta]"}], "]"}], "-", 
                RowBox[{"c2ppp", "[", 
                 RowBox[{"u", ",", "d\[Delta]"}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", 
              RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "0", ",", 
              RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}]}]}], "}"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"d\[Delta]", ",", "0.01", ",", "0.5", ",", "0.01"}], "}"}]}], 
     "]"}]}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", "d\[Delta]", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.864875466149872*^9, 3.864875544505879*^9}, {
  3.864875608501257*^9, 3.864875620823646*^9}, {3.864875657629088*^9, 
  3.8648757394905787`*^9}, {3.8648758928967943`*^9, 3.864875922944345*^9}, {
  3.864876024494823*^9, 3.864876030932919*^9}, {3.8648761984101562`*^9, 
  3.8648762178705873`*^9}},
 CellLabel->
  "In[319]:=",ExpressionUUID->"1fc1aaf0-0c54-480c-8a03-d732943efd51"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "1.5745972697426072`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "1.5745972697426072`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "1.5745972697426076`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "1.5745972697426072`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "1.574597269742609`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.060000000000000005`", ",", "1.5745972697426083`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06999999999999999`", ",", "1.5745972697426096`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "1.5745972697426074`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "1.5745972697426074`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09999999999999999`", ",", "1.5745972697426094`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "1.574597269742607`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "1.5745972697426087`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "1.5745972697426076`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "1.5745972697426096`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15000000000000002`", ",", "1.5745972697426058`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "1.5745972697426065`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "1.5740450688570533`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18000000000000002`", ",", "1.5666591742442733`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "1.5526464907450095`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "1.5339673020648366`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21000000000000002`", ",", "1.5120734770897215`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.22`", ",", "1.4880469994474452`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23`", ",", "1.462703860688166`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24000000000000002`", ",", "1.4366638580631443`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "1.4104003186031526`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26`", ",", "1.3826007898631867`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27`", ",", "1.3523856543579307`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28`", ",", "1.3206731452322087`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.29000000000000004`", ",", "1.2884902277451016`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "1.256544903735988`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31`", ",", "1.2252932111687362`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32`", ",", "1.1950863593635292`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33`", ",", "1.166241644418625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34`", ",", "1.1391804343731322`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "1.1141352984607489`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.36000000000000004`", ",", "1.090956112736129`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37`", ",", "1.069492402128476`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38`", ",", "1.0496072744025875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.39`", ",", "1.0311757153712462`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "1.0140834612532177`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0.9982269250254944`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.42000000000000004`", ",", "0.9835110905219915`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.43`", ",", "0.9698490405177299`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44`", ",", "0.9571601372104107`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45`", ",", "0.9453700786136888`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0.9344089972295603`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47000000000000003`", ",", "0.9242101970605363`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.48000000000000004`", ",", "0.914707908573094`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49`", ",", "0.9058329865026383`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0.897494418851613`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.864875676578796*^9, 3.864875690634777*^9}, 
   3.8648757333547497`*^9, 3.86487576585849*^9, 3.8648759429629383`*^9, 
   3.864876069844906*^9, 3.864876430782543*^9, 3.904356960848048*^9},
 CellLabel->
  "Out[319]=",ExpressionUUID->"f568cbd3-93b8-43fd-ba15-554543675d5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", "torusdbar", "]"}]], "Input",
 CellChangeTimes->{{3.864875768743414*^9, 3.864875771221819*^9}},
 CellLabel->
  "In[320]:=",ExpressionUUID->"1c2d1360-5746-4874-b7d9-88219977ddc0"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`], 
    AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxVUmtIU1Ecn34otAwrLbDYWEG4INMstGj+hFEpCpVGfRGVYipEOVvGnJAf
ahEUJbgRG5TFJlrQyhG4gaRt2WvOpnMPN3POIIL2dO5Fytq9HQb7w+Xyu+ee
3+sc9uXOBn42g8E4knqod2+B+oxHfBfXh5i/H5Yl8B9L01jLlPw5r30GQca6
Kr2ukFPzErcI1tH/qyEkOAVSX0bRk7H/HToJzrUrBdzcsTSm6eQ6iAjmND3W
R4rHcS3Dz3t0E6xK7bYrJ9P+vLTeh7Te0XJqDOjI0P+IqwQbIsUphSksj895
ag8nsIX28xltWuuxnO0JNNCCX2D9O+FQ2uMk71f0bq6sZz+IY0VMEX5D60Zj
RFgWJ36nIVQ4mnO/x9BF2ROYoK+wcU62x0g/M6gfdHEH1qNg0GMGT/PKm+yP
kjxmjB66nbWPFUWNhxKYxcaEeX+LMkLyzWLrUIwjZkfQr6cCzGFqt803/HQN
dNxyC+o2Vc7PFK2BjmO34Oxbd55JESb555FltLp3sMJgUXaYVhSVPE96R1ZJ
H1Z8ym7mFZ5YRXsbNTZ0Xfh5v88SIv3Y4Too5z+6GQLFVqC2Q8IfzlftDZG+
HBirakyWGoOIUnQRB3QlLXs0fUHS3wL84UvSN8eDqKIvgBPynYNPekIB0qcT
6hvsaq8oANqexIU70hUnIydA+l2E7JyxbtsLP0zT1CziSkfNpKjaT/r+AW7e
Pc3rXz4U0gaXMHKglcce8JH+l5C/sEtSe8oHmq7JDcNFWbds3UvOYxmlPk7F
aa0X/wCD9ZOU
     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.8598775938021153},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.5}, {0.8598775938021153, 1.5745972697426096`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8648757716380253`*^9, 3.864875953386532*^9, 
  3.8648761810714617`*^9, 3.864876515409165*^9, 3.9043573253374653`*^9},
 CellLabel->
  "Out[320]=",ExpressionUUID->"57b92eeb-4b71-4740-88f7-6f31712c640f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fd", "=", 
   RowBox[{"{", 
    RowBox[{
    "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446",
      ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446", ",", "1.57446", ",", 
     "1.57446", ",", "1.57446", ",", "1.57446"}], "}"}]}], ";"}]], "Input",
 CellLabel->
  "In[321]:=",ExpressionUUID->"e2628d8f-d159-4550-918a-90b17cf373fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flatData", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"i", "*", "2", "\[Pi]"}], 
        RowBox[{"Length", "[", "fd", "]"}]], ",", 
       RowBox[{"fd", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "fd", "]"}]}], "}"}]}], "]"}]}], ";"}]], "Input",\
ExpressionUUID->"82b3f812-0bd3-4dd2-bbbb-421df2d75c51"],

Cell[CellGroupData[{

Cell["graph", "Subsection",
 CellChangeTimes->{{3.789120937405456*^9, 
  3.789120945815847*^9}},ExpressionUUID->"2d0a0be4-944e-4e66-bdca-\
6eb2bd3ce9c4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"flatData", ",", "torusdbar"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"garlic", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"garlic", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"appel", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
      "MaTeX", "[", "\"\<\\\\textrm{flat } \\\\mathbb{R}^2\>\"", "]"}], ",", 
      RowBox[{"MaTeX", "[", "\"\<\\\\textrm{flat torus}\>\"", "]"}]}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"MaTeX", "[", "\"\<\\\\delta\>\"", "]"}], ",", 
      RowBox[{"MaTeX", "[", "\"\<\\\\bar{d}/\\\\delta\>\"", "]"}]}], "}"}]}], 
   ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "1.7"}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<continuum-r2-torus.pdf\>\"", ",", "%", ",", 
   RowBox[{"Background", "\[Rule]", "None"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.789120709554385*^9, 3.789120719170079*^9}, {
  3.789120772005733*^9, 3.789120781508875*^9}, {3.789120950458466*^9, 
  3.789121018850849*^9}, {3.789121285664186*^9, 3.789121287904752*^9}, {
  3.789121354976016*^9, 3.789121412194977*^9}, {3.789121518554221*^9, 
  3.789121578956238*^9}, {3.789121650725439*^9, 3.789121739915742*^9}, {
  3.789121791977161*^9, 3.789121795073174*^9}, {3.789466808316596*^9, 
  3.789466836707814*^9}, {3.789902775859133*^9, 3.789902815342114*^9}, {
  3.8648745959689007`*^9, 3.8648747160673723`*^9}, {3.8648748056048927`*^9, 
  3.864874829115838*^9}, {3.864874866321743*^9, 3.864874886448586*^9}, {
  3.86487656909305*^9, 3.86487669508193*^9}, {3.8648798069022713`*^9, 
  3.864879815835908*^9}, {3.904356715476079*^9, 3.904356724426733*^9}},
 CellLabel->
  "In[322]:=",ExpressionUUID->"816b632f-bc94-4c60-a8c6-fd9bfc39c05a"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], 
         AbsoluteThickness[1.6], 
         RGBColor[
         0.23529411764705882`, 0.7098039215686275, 0.2901960784313725]], 
        LineBox[CompressedData["
1:eJxd1XlQ1GUYB/BFjrgJQhcSA1SOKJFCApTDgAwPRkAJRAYQQkACLBKJSxFG
h2BMGZKgFEUUdUwtk0hFkSNFmRQPQhA55FhcweVajl2Wap7p/c68f+zsfGaP
3/s+7/N8X/OIRP+oeQKB4M6/r//e37YSFtycf9zdsU5nSm437U6+xFxxdfHW
UrMq7vMa5i7JT8nLF9Zz37/DHJ9zxl3Pson7/QPmWa3gnN1GD7n/e8xc96Qz
ZmBRC/f/rczflkb5BC5p4573jNk3VvzBbevn3PO7mPOKnfIWCru59fQwJ2am
ZTwyfsGtr5fZP/JGYp5JH7fefmYHb6UIT9MBbv0iZqNlXptl5oPcfl4yy/QP
rLm8VMzt7xVzp7TRKc5qiNvvMHNtu/Z7S2xec/uXMG/qqjgYf0TC1WOEud6/
8UBj0QhXn1Hmjxpe7rUoHuXqNYb9OmqnZpWMcfUbZzY+tyyp48dxrp4TWI/J
xi+cj05w9ZUyyw/ujPr+mJSr9yRzglJB6EjpJFf/KdQv6XKgz4kp7jymmf36
H/ueLZvmzmcG6wmSrlUtn+HOS8a84p7Qc9spGXd+cubTrs4u1afl3HnOYj2X
gh2Mz8xy56tgzl2cbrvrrII77zmsp/CoVfO5Oe78Bav/d2V22KEFn8HUD/Br
F0l+fQtM/aHEbC3dm/tVIEz9Am+7qL/frBWm/pnHXBxTtu+vIJj6CX5obr8n
/SlM/aXMrNVel2YTDFO/wV6Fm1Na22DqPxXmDJ++r/dvhakf4StqyV+ueAZT
f6oyD99US+gJgalfYatvinYc6oCpf9WYwz+0jnYLhamf4WJxVeSr5zD19xvM
zeVrw0vCYOp3WDO0LcS7C6b+V2f2FMZtkYbDNA9w+gNZQHk3TPOhgfrk5vv7
R8A0L/CQx6KNghcwzY8ms6X85/UXImGaJzjsipt3SC9M86XF/EPCfS/NKJjm
DW62Cv+4qg+m+dNGfbolrtu3wzSPsEdJ1krDAZjmU4c5bZOBY200TPMK/6Z9
0n6nCKb51UV9Guzt3omFaZ5hyz317zcNwjTfesyhTgHvpu6Aad7hopE+C2sx
TPP/JnNMwCp9sQNMeQCr/Jqt55EMUz7AJ3SbdIorYcoL2DXOUFsihSk/9Jnb
bodofuoIU57AyUtPqR/bDVO+wAZZQ2oTv8OUN/DFDgfVDVMw5Y8B8/qVmcon
nWDKI1h05E+lmRSY8gnOGdMV+P0BU17BZr6BioppmPLrLebq86VyhTNMeQZv
0RDNBKTClG+wNMpu+vxVmPIOLqhNmVSWwZR/hsy2prcmglfBlIfwvTSN8V/S
YMpHOLrVb1T9Okx5Cas4lEjC5DDl53zm44d7hitdYMpT2GXYZkgnA6Z8hZ+u
SxJ/Xg1T3sK7Kq4NXpuFKX8XoH9UVEQGbjDlMXwhfEN/bCZM+Qyvqy7srbkB
U17DA8YdPcI5mPJbyJydbNGd4A5TnsNmj+I7G/bAlO/w9eWVHSY1MOU9HJSv
aE8SGHH5D0+I1rTdXQ3TfQAf/uS7VvMsmO4H2Lbs75aUWzDdF/BdhemT+0rG
3P0B/wNUdBrN
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], 
         AbsoluteThickness[1.6], 
         RGBColor[1., 0.5098039215686274, 0.10980392156862745`]], 
        LineBox[CompressedData["
1:eJxVUmtIU1Ecn34otAwrLbDYWEG4INMstGj+hFEpCpVGfRGVYipEOVvGnJAf
ahEUJbgRG5TFJlrQyhG4gaRt2WvOpnMPN3POIIL2dO5Fytq9HQb7w+Xyu+ee
3+sc9uXOBn42g8E4knqod2+B+oxHfBfXh5i/H5Yl8B9L01jLlPw5r30GQca6
Kr2ukFPzErcI1tH/qyEkOAVSX0bRk7H/HToJzrUrBdzcsTSm6eQ6iAjmND3W
R4rHcS3Dz3t0E6xK7bYrJ9P+vLTeh7Te0XJqDOjI0P+IqwQbIsUphSksj895
ag8nsIX28xltWuuxnO0JNNCCX2D9O+FQ2uMk71f0bq6sZz+IY0VMEX5D60Zj
RFgWJ36nIVQ4mnO/x9BF2ROYoK+wcU62x0g/M6gfdHEH1qNg0GMGT/PKm+yP
kjxmjB66nbWPFUWNhxKYxcaEeX+LMkLyzWLrUIwjZkfQr6cCzGFqt803/HQN
dNxyC+o2Vc7PFK2BjmO34Oxbd55JESb555FltLp3sMJgUXaYVhSVPE96R1ZJ
H1Z8ym7mFZ5YRXsbNTZ0Xfh5v88SIv3Y4Too5z+6GQLFVqC2Q8IfzlftDZG+
HBirakyWGoOIUnQRB3QlLXs0fUHS3wL84UvSN8eDqKIvgBPynYNPekIB0qcT
6hvsaq8oANqexIU70hUnIydA+l2E7JyxbtsLP0zT1CziSkfNpKjaT/r+AW7e
Pc3rXz4U0gaXMHKglcce8JH+l5C/sEtSe8oHmq7JDcNFWbds3UvOYxmlPk7F
aa0X/wCD9ZOU
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        GraphicsBox[{
          Thickness[0.1310615989515072], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxdlG1IU1EYx2dMw9Q5N3edtTmnK7v3lmkTkyj2X1aaBIpZWUlv4lQsLfKD
ipL4Sq4XESsrqeiFFb2wPlgqZUSUWfZCFoIFZX3RXqRETFNcnnvu7qAHLpff
vef8z/95znOOcW9Res4cmUy2YfYh74yffb9bBjVwkfikx/FMe6pXGkP5sAG9
JI4yeFBU/vPMyXCJt/oy9eZdRokTG6tVtk4jZCQqGeTaZoOJQPumlZmuXAaf
1+2ynj0YgTzy3YfBtfHhkt7GSJE1iOGuq9/UmLBjYabu1X011dm9EI/sXVVx
l4Ow1GgY23d3kbheANIGFpTvaVosse78TvaFk5XYGV142esjiyxBL4Dm42JR
E1Lhne+jgM4xlBxt4ES/Cjo+i8NQxdeC10sCRR0OJ0g9lEqcbgwsi7/BIWrU
NHz2iBK7M9KjLva4/wdh47O5q8+951D6aWLAbPew8N+pRndn+zGfNxxuq5Yo
csM0uIeqL91aDuGdF7tyRhg019du77vPIs48G+oQVMqfnIi9xyL55hOHLMHD
tJ4e/lG33758ysPq0qbil1e0WLHqQfqpQRYGQV9L6xPDwSzoh1I/aRzKiF8+
FMFHU77Jiz3szt/N7nyE/Hu0ok+e7k+iVqwnj/XEbwsj6vPYLtQ/WNTjqT+5
WmJaL5XEQp8EqZD0sEKfUM9L+18+6kwrKOORRPQnlJD7NhiyC3lsIv1rVWIZ
6Y8tPK4OOL7GJgZKftz7LYwf4dCW4kxonfTHMtJvVzgccBQ7Z1L9aX6bOdGH
H13vLwt/qyKlhfXD90Ntmim7h58/XnMrP8zDeUW/anveRUF3h7kwJ1xBOWOR
2PdKOn7GJK3feimyY7rbBD9hvi/iyX5ZTbT/fnhjLTlPDZG0by1e+MDqb7qq
I5Dcltqd7TNtEeqw2Ii3U0/7z2+btFDfBtiEmLCUCHUNg7ZK1xzT90dkvcTC
/BadxPT8z0cK0a+btAjnAqGi32lLOZn/PQT9AR+YnHEZxrp+t+WOa8T8vXGG
REeweJ7mSSzcA7Ygid394Nb///75B4zd9Nw=
              "], CompressedData["
1:eJxTTMoPSmViYGCQBWIQPRMEfgo5zAHTMg4PXOMdZwkKQehCSYczIOAj4BDy
9vLHGQtFHRhAoIELzu+L6PZn3MAG5wc88bxkepnZIQ0Ejok5RKtGyJyrYXIQ
rpxUcjZFwmG71waLOTsZIeY4SDr0g/QXMEL0O0qh8aXhfPc1R5czzJBx4Hbk
85rxkhHqXlmHL/s+bk2fxuTwpi232yhaHm5/9f0ft4xfKzjEgOzfw+qwVkiH
L11PCeKfHk6HSpC8tbLDi9rH2effcDuAw+GmsoPqJ5WXs07yQfiRKlBzBBy2
mP84lNKlAnGPgKDDq+Ktor+zVSDu+iHo4DKhWSitS9mhXYFd9cwVIYdOG89d
aYuUHILB/hCG8hUd0sEBI+yw8tvLijMOig4mxkBQLOzwYdF6hbM3FOB8sHwB
gg/xv7yDwq4F+1L9hB32d+9rMnGWc0CPPwBSiMkB
              "]}]}, {
            Thickness[0.1310615989515072]}, StripOnInput -> False]}, {
         ImageSize -> {11.438211706102116`, 24.508064757160646`}, 
          ImageSize -> {7.625474470734744, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {8., 17.}, PlotRange -> {{0., 7.63}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm], 
       FormBox[
        GraphicsBox[{
          Thickness[0.05112474437627812], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
             8.118749999999999, 15.532800000000002`}, {8.118749999999999, 
             15.878099999999998`}, {3.9109399999999996`, 
             15.878099999999998`}, {3.9109399999999996`, 
             15.532800000000002`}, {8.118749999999999, 
             15.532800000000002`}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ/R8E5KUdRConlZxlkXGA8UPeXv44w1HGoT+i25/x
g5SDgTEQFMs4pKQBwTIE333N0eUMFgj++TNAoCPl0KrArnrGRMbhTVtut9Fv
SYf1Qjp86XXSDsIge1wkHeR3LdiXuk7CIVo1QuZcjIQDSNuZNaIOO4KtIv6n
i8H5GSD72EThfDD9RsSh5v6PW8avxeD8tSDz74nD+X0gdwtIoPElHQ5272sy
cRZ1SAeZmyYFdZ80RF2PlsN2kP3sMg76WiuFLyzRgoaHjENCSJD6gpMI/pxF
yjv/PEfwW3j9109R1Yb4q0+aaH4VyB/akhD7eaDy7yQg7mPTdlgH8pechMOD
CPHtFxm0oeEj7pCR/6H15BctqLvFHFg4u+ST32lB/BMt6iAx9QpnxiMtePht
0MtbzHgHwQerz0PwZebFaZ420IKaj+A/cI13nCUohiYvAeeD47lEwqHm04aA
7F+acP6U9taoy3sQ/O0OTY+Oz9CExzc4/NI1IfESIOHgdYLddnaoJtx+lwnN
QmldypB0+FDEoeG3VcE5DRVIepshDDFfRhVinowgnG8CTofscP4Tv5cJf+d/
t++08dyVtkgRzoelTxg/BmROjbjDTBCIZITQO0UcAp54XjK9zA7n+4L4wrxw
Pti9xwUcwMnpmBjUPUJQcySg7hVy2AlS1y7q0Aay94oIXD8kPYrB+eDw3igO
53/Z93Fr+jUJSDhOEYXKQ9OLj7hDOzh8pRyqwflBAp5/weFwWdoBPX8DAFPU
tRI=
              "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQPRMEIoUc/oPAfSmHaNUImXMyQg49Ed3+jAIIvvua
o8sZfkg6PHCNd5xVKOjQB5aXdEhPAwEBB7A5O8UdZoAZPA5nQGCNqINdiWPt
aRkOOP8G722xVDMWOH/JreWPDZmZoOaKw/khby9/nOEoBedD3CfjsM1rg8Wc
nywOytceBTPIKDpofFJ5OeskG5Sv5NAiXsuaycblIBAbcN/ouLIDAwg08Dn8
fPv6gOViFah/BOH8g937mkycReB8sL0PRRzWCunwpa9TgvPLD29znVmLyY8C
mbdHBBI+GkqQcNkgAncPevgCAItGpeY=
              "]}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{12.285899999999998`,
              14.014099999999997`}, {12.285899999999998`, 
             14.156299999999996`}, {12.165599999999998`, 
             14.240599999999999`}, {12.0703, 14.240599999999999`}, {
             12.010899999999998`, 14.240599999999999`}, {11.9047, 
             14.240599999999999`}, {11.8078, 13.978099999999998`}, {
             7.815629999999998, 2.7609399999999997`}, {7.743750000000002, 
             2.54688}, {7.743750000000002, 2.4031300000000004`}, {
             7.862499999999997, 2.3203099999999997`}, {7.9578099999999985`, 
             2.3203099999999997`}, {8.02969, 2.3203099999999997`}, {
             8.137499999999998, 2.3312500000000003`}, {8.22031, 
             2.5828100000000003`}, {12.2141, 13.799999999999997`}, {
             12.285899999999998`, 14.014099999999997`}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxdlHlIFGEUwDeTyiKEPNbKdV1ddecbnWMVjTB6dqmdYpbR4ZGmm4oa+YeI
oWUq6oYS2qqVZAVbpLR/aKakXcjmUVhZkApaGFliZIlJVtt++83OQA+GN7/h
e+9756iO58SecJDJZNHWB+vT7W6LAwk8WLCMK6AtbOFJaoHARUpowFLBQ3dO
4UxDnbfI8U7u5cGJKpG31pSsSetSQXqaVcp4ot19ILelalRXzMPE9sSIxlM+
kHJsbMdSHQ+35j/nD9b4EtbwwKHbLkPn1bDr2fJNl99wIMOS5AeTyc1vQ/Zx
EKRSzmXd8wdz1/0LyzgWYkbWFyZf1Ijs2ZRADZgokU1M9o0lYxTR4SzJx0KB
o1OlMmWv9bxxKopRIhjEkiWcP4ogFcdTz5LvegS6nG+lfcMsGGqcC0LvICha
3Jj7YgUHSXGxAdf6EKkX4mC3LW4EmpnVPVy0xPK6YSfdK47ENYTgkLzjpYzh
oQPOfTB7IMBhWJp5qC0vPfz6ASXcw0OxY28130HBwzOKDeltEtvq+UjiUWsZ
tB8lrt6fpzY4ayEsvDv20nuK+FdpSX04RPzTWhJPDAL9zi+OIbwWXPFLnsT2
/O1sz8eWv4cWQoKt4kLDWXzvT16oJw1HvCNmU/S84J8m/XTjBX80/DDFZDYa
OZFt9aqQ2G+ypOl5BgeROPFyWux/4XerYQFN6qHmSB+zaWjFBjMssHg+DtLw
KYOeN1xlxXjs/bbprwhqcf6rrOfxvN1EMIkbMsGQ/A4gEreJIff9okhdDQxM
40Wpkrj/6ZbWk14SkzkJIDqOFbQ/PC4zxvc7cOT8X7V4/5Xrvp2/zWpiL2cg
FPcrQk2+RwbBNrxPlb5kLjwDYZRStFhKfOAuzncPDZEtvUaZRkXmdUGYY70S
6vE+vkOQP74wElzlBVG4YGY7K0S22dd7ikz2fx2p3x9E9g/WwhTOO5OGQmw/
LSfzvjIQ5npm29Pn3YT4g8h/oNNV2CdGZJvfzZzI9nmw+/////MPPqb5cw==

              "], CompressedData["
1:eJxTTMoPSmViYGCQBWIQbaC1UvjCEgOHOTOB4KeMg+qT5nlnswwcHrjGO84q
lHQwMQaCz/oOIW8vf5yxUNThDAjk6MH52x2aHh2v0IXzTW32Bk07qOOQBgLH
xBxeFG8V/Z2t4yBcOankbIqEw/mrYW/0rXUcGEDAQdKh9rdVwTkNHYh+Ryk0
vjSc777m6HKGGTIOHvtrZS3cdaDulXXwvyVdk1ik4/CmLbfbKFoebn/1/R+3
jF8rOGzQy1vMaKPrsFZIhy9dT8nh+K4dvWwGeg6VIHlrZYc5i5R3/jmu5wAy
buZNZQfZ5S889Or1IfxIFYdur1csJooGDlvMfxxK6VKB0FoGDq/A/lJxADkn
PcXAwWVCs1Bal7IDKDhmzDZw6LTx3JW2SMnhutAnx/PbYHxFh/8gsN/AYeW3
lxVnHBQdQMFrfNjA4cOi9QpnbyjA+WD5AgQf4n95B2431VKmXQYO+7v3NZk4
yzmgxx8AXpzN5w==
              "]}]}, {
            Thickness[0.05112474437627812]}, StripOnInput -> False]}, {
         ImageSize -> {29.34171855541718, 25.469633872976342`}, 
          ImageSize -> {19.561145703611455`, 16.97975591531756}, 
          BaselinePosition -> Scaled[0.3121460879646878], 
          ImageSize -> {20., 17.}, 
          PlotRange -> {{0., 19.56}, {0., 16.979999999999997`}}, AspectRatio -> 
          Automatic}], TraditionalForm]}, 
     AxesOrigin -> {0, 0.7000000000000015}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotRange -> {{0., 0.5}, {0.7, 1.7}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       GraphicsBox[{
         Thickness[0.027647221454243847`], 
         StyleBox[{
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwAmIQLb9rwb7UPhkHE2MQEHWA8VsV2FXPTBFzCH57+eOM
Rkk4Hyz/TgKD/6Ytt9totwSc38Lrv36KqrbDTDCQcJBZ/sJDTx7GF3d4ECG+
/SKDtkNfRLc/YwCC3wvl34fy1wnp8KXLIeRDQO55KAZxr7C2w8HufU0mzqIO
ElOvcGYkaTvsCLaK+H9cGM4XrpxUcpYFwZfZKDafSYEHzud25POa8ZLRIeCW
dE2ikBac/yJL+9v0uepwPgMIPFBxyJmaUGjx+Ys9Ov9J4sJrJvoqcPXofFj4
wPiw8AO75wEDnH/p97Hr8yK/2qPzYfHzpvZx9vk1v+yr7v+4Zewt6rDk1vLH
hsxMDjA+xDwWOD9GNULm3B52OB/s7gYeOP8FyDwdfnj8w/gw+/2feF4yFeaE
88Hyb9gx+DD/wfgw/yuA04MoBh+mHsaHmQeOv3RR1PTlJ4TBh7kXHP+LheH+
ASevn6JwPsQ8cTj/y76PW9OvScD57muOLmewkIbz0fMDANyMQ78=
             "], {{
             5.482810000000001, 10.4375}, {2.9671900000000004`, 10.4375}, {
             2.9671900000000004`, 11.7844}, {2.9671900000000004`, 
             12.917200000000001`}, {3.8734400000000004`, 13.4531}, {
             4.7437499999999995`, 13.4531}, {5.16094, 13.4531}, {
             5.184379999999999, 13.4531}, {5.470310000000001, 
             13.370299999999999`}, {5.470310000000001, 13.310899999999997`}, {
             5.33906, 13.2031}, {5.2437499999999995`, 13.0844}, {
             5.2437499999999995`, 12.893799999999999`}, {5.2437499999999995`, 
             12.798399999999999`}, {5.27969, 12.5953}, {5.482810000000001, 
             12.487499999999997`}, {5.482810000000001, 10.4375}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQfQYEfLQcHrjGO84qlHSA8WNUI2TOycg4pKcBwTFN
DD5MPYw/EwR2ijmI9ni9YjHRdHBbc3Q5Q4SYw6nDTmsz72nA+Q0sR/sNv6tj
8NcK6fCl35OA87/s+7g1fZoknM8fG3Df6LsCnL/y28uKMw5KcL5I5aSSsybK
DlvMfxxKeaXm8PPt6wOWyioOmfkfWk+KqDmAnJn2TMVBYuoVzgwmVYcNenmL
GW1UHfbm17yd+VUZzgeby6CEym9QcOi28dyV9kkZzgfrS1WC8+9oyq75v1nR
QRjkji8KDuGcYu3G8YpQeUU43xgEhJXg/Or7P24ZVys5pILDEcH/sGi9wtkI
JTgfrC9YGaJvviKcfxtkrzOC/x8EzitC4iFEBeoeJQczm71B0w6qQOLppTKc
DwsPGB8cfllqEHU3leF8mP9gfLA9+xXg7ik/vM115loFSDzOk3d405bbbRQt
C+fL71qwL3WdJJyv8Unl5ayXovDwhqQfEUi4lirD+XMWKe/8w64K59d82hCQ
LaXmEPL28scZC8UcWDi75JP71CDh9FrCwWN/razFcjUHBbB9Yg5+FyfG/EuG
pqdvIg6bwe7XgPOnT+CvMnuN4MPSP8R8UQf0/AEA9ORqKQ==
             "], {{
             11.207799999999999`, 6.981249999999999}, {11.207799999999999`, 
             5.8125}, {10.337499999999999`, 5.418749999999999}, {
             9.825000000000001, 5.418749999999999}, {9.240630000000001, 
             5.418749999999999}, {8.75156, 5.84844}, {8.75156, 6.42031}, {
             8.75156, 7.993750000000002}, {10.778100000000002`, 
             8.137499999999998}, {11.207799999999999`, 8.160939999999998}, {
             11.207799999999999`, 6.981249999999999}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIZIGYCYo23vPsMPA0dYlQjZM7JSDvA+C0K7Kpnrsg6
fNl5q+svKya/HcQ3kYbz00DgmLjD8yztb9PXGkD5og7pINoMwWfh7JJPPqeH
wYeYJwXni1ROKjnLIg3nP0lceM1EX8XhtnRNopGoIQafAQQeqMDVo/N/vX19
wNJZ02HOIuWdf9wRfFObvUHTHPUcWnj9109hVXdIBTtM1+HC1bA3+rtVHGo+
bQjIttJ2aPhtVXBuBYIPsx+iXxeDDwtPGP+Ba7zjrIuiDvpaK4UvsOg7zASB
nSIO+2tlLdJVDFD5TxB8WHwo7FqwL3WduAN6fAEAvoWsiQ==
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
              0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}, {{1, 4, 3}, {
             0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwBmIQXbxV9PfpfxYO6WlAIKbkEK3g+DE5xxLOB9Nm1g7R
qhEy52QkHfS1VgpfCLF2mAkCkRIOEeLbLzLMs3aIAcnXiDn0B5eoTN9v7QDS
lnZMFKL+irWDiTEIiELU30Pw99bKWqSr2MD5Gm959xmctIXz89d0385gsIPz
w0H69TD5CrsW7EvlE4Pz+yK6/RkLxBzsmx4dnyFtB3WPGNy8tUI6fOn3oO7t
t3VgAAEHcQcON9VSpl82EH+nSTlIzIvTPL3BxuEMCLyRdpg6gb/KbLaNQypY
XsbhSNvy8FNMUPkeeXh4fVi0XuFshJLDl523uv662jhU3v9xy3i3kkMMKHx9
bB06bTx3pS1ShvN3OAAdWqEG5yeEBKkvOKkJcX+3tQMLZ5d88jsthyX39/HN
UbaC829J1yQapZrB+ScPO63N1EPwX2Rpf5v+1xSD/wAUEQ0I/naQ/RJaDp82
BGTPMjeD88HhEoDgR4LC9x+Cb1sZscKU1xxqviacP7m9NeryHg04/8u+j1vT
p0nC+ZD4E4ebB4sPmH0wPsw9MD7Mveh8WPzD+LD0AQsPGB8WXjD+DFA6XmmJ
mt4eIPgnQPr5rDD4MPtgfJh7tpj/OJRyyxLOr/9tVXBuB4Kv9qR53lkuBB+W
/2DpD8aHhRd6/gQAQjBmSA==
             "], {{27.295299999999994`, 9.62656}, {
             27.6297, 10.068799999999998`}, {27.665599999999998`, 10.7}, {
             27.665599999999998`, 11.225000000000001`}, {27.665599999999998`, 
             11.7969}, {27.593799999999987`, 12.428099999999999`}, {
             27.212500000000002`, 12.917200000000001`}, {27.700000000000003`, 
             12.809399999999997`}, {28.881299999999996`, 12.4406}, {
             28.881299999999996`, 11.2359}, {28.881299999999996`, 
             10.460899999999999`}, {28.523399999999995`, 9.85313}, {
             27.295299999999994`, 9.62656}}, {{24.995299999999997`, 
             12.4047}, {24.995299999999997`, 12.6547}, {24.995299999999997`, 
             13.048399999999999`}, {25.734400000000008`, 
             13.048399999999999`}, {26.746899999999997`, 
             13.048399999999999`}, {27.246899999999997`, 12.6313}, {
             27.246899999999997`, 11.225000000000001`}, {27.246899999999997`, 
             9.6875}, {26.87809999999999, 9.460939999999999}, {
             24.995299999999997`, 9.460939999999999}, {24.995299999999997`, 
             12.4047}}, {{23.373399999999997`, 5.7171899999999996`}, {23.4688,
              5.9312499999999995`}, {23.4688, 6.26563}, {23.4688, 
             6.3734399999999996`}, {23.4688, 12.392199999999999`}, {23.4688, 
             12.512499999999998`}, {23.4688, 12.8344}, {23.373399999999997`, 
             13.048399999999999`}, {24.7328, 13.048399999999999`}, {24.5781, 
             12.857799999999997`}, {24.5781, 12.618799999999998`}, {24.5781, 
             12.4406}, {24.5781, 6.3734399999999996`}, {24.5781, 6.25313}, {
             24.5781, 5.9312499999999995`}, {24.673399999999997`, 
             5.7171899999999996`}, {23.373399999999997`, 
             5.7171899999999996`}}, {{25.912499999999994`, 
             9.043750000000001}, {25.9953, 9.054689999999999}, {
             26.04379999999999, 9.067189999999998}, {26.1391, 
             9.067189999999998}, {26.3172, 9.067189999999998}, {26.5797, 
             9.090629999999999}, {26.759399999999996`, 9.11406}, {
             26.937499999999996`, 8.82813}, {28.224999999999994`, 
             6.706250000000001}, {29.2141, 5.7171899999999996`}, {28.0578, 
             5.7171899999999996`}, {25.912499999999994`, 
             9.043750000000001}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYh7/9VNSJRwdTh12Wptpp+5Q+9uq4NwPBzhf
3vFj8pmvDg4bVJ80z3ur5uB9gt129lsHB1ObvUHTFNUcEg9f1k596OCQkf+h
9eQVVYdszp8L0m87OIj2eL1i2aLqECG+/SJDH4IPNq8Wwf/zrfTBnIn2cP7y
Fx56/wMdHAy0VgpfWKLuID71CmdGkoODGci+h+oOLIsnWTH2OjjMWaS880+6
hoPwJ8fzaXMdHB6BLFqg4bC/VtYi/Y4DxB8dmg4w/9WD+BlacH7Npw0B2be0
4XwZkMX7dR3e8O4zmLnJwSEl9o4b8w89B/umR8dnGCP4B9qWh58qsofzwe67
ZOfQwgs0qFUXzt+gl7eYUUYHzgeHT4g2xL+KUP0W2g7hoPCxQ/DB7s5A8MH0
CnuI/hIE/0niwmsm/Dpw/p+3rw9YPtZxWAoKP0cEf8ZMINBE8HVB4Zpi7/Ci
eKvob249B5vKiBWmb+0h7irUcwB5I1XDAc5f0307g6EdwT+uaTXp9HYHB5l5
cZqnDXThfFh4wvgmxiCgBUkvudD09E/DAZSMzr6yd/gLMk9QHcq3g8Qfgyo8
vMDp4YoKnP8G5N7TCH4aGKg4/I7JPfrvlwOcj56eAVofQ/E=
            "]]}, {
           Thickness[0.027647221454243847`]}, StripOnInput -> False]}, {
        ImageSize -> {54.25494396014944, 24.55328518057285}, 
         ImageSize -> {36.16996264009963, 16.368856787048568`}, 
         BaselinePosition -> Scaled[0.3237956353650342], 
         ImageSize -> {37., 17.}, PlotRange -> {{0., 36.17}, {0., 16.37}}, 
         AspectRatio -> Automatic}], 
       GraphicsBox[{
         Thickness[0.020458265139116204`], 
         StyleBox[{
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwAmIQLb9rwb7UPhkHE2MQEHWA8VsV2FXPTBFzCH57+eOM
Rkk4Hyz/TgKD/6Ytt9totwSc38Lrv36KqrbDTDCQcJBZ/sJDTx7GF3d4ECG+
/SKDtkNfRLc/YwCC3wvl34fy1wnp8KXLIeRDQO55KAZxr7C2w8HufU0mzqIO
ElOvcGYkaTvsCLaK+H9cGM4XrpxUcpYFwZfZKDafSYEHzud25POa8ZLRIeCW
dE2ikBac/yJL+9v0uepwPgMIPFBxyJmaUGjx+Ys9Ov9J4sJrJvoqcPXofFj4
wPiw8AO75wEDnH/p97Hr8yK/2qPzYfHzpvZx9vk1v+yr7v+4Zewt6rDk1vLH
hsxMDjA+xDwWOD9GNULm3B52OB/s7gYeOP8FyDwdfnj8w/gw+/2feF4yFeaE
88Hyb9gx+DD/wfgw/yuA04MoBh+mHsaHmQeOv3RR1PTlJ4TBh7kXHP+LheH+
ASevn6JwPsQ8cTj/y76PW9OvScD57muOLmewkIbz0fMDANyMQ78=
             "], {{
             5.482810000000001, 10.4375}, {2.9671900000000004`, 10.4375}, {
             2.9671900000000004`, 11.7844}, {2.9671900000000004`, 
             12.917200000000001`}, {3.8734400000000004`, 13.4531}, {
             4.7437499999999995`, 13.4531}, {5.16094, 13.4531}, {
             5.184379999999999, 13.4531}, {5.470310000000001, 
             13.370299999999999`}, {5.470310000000001, 13.310899999999997`}, {
             5.33906, 13.2031}, {5.2437499999999995`, 13.0844}, {
             5.2437499999999995`, 12.893799999999999`}, {5.2437499999999995`, 
             12.798399999999999`}, {5.27969, 12.5953}, {5.482810000000001, 
             12.487499999999997`}, {5.482810000000001, 10.4375}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQfQYEfLQcHrjGO84qlHSA8WNUI2TOycg4pKcBwTFN
DD5MPYw/EwR2ijmI9ni9YjHRdHBbc3Q5Q4SYw6nDTmsz72nA+Q0sR/sNv6tj
8NcK6fCl35OA87/s+7g1fZoknM8fG3Df6LsCnL/y28uKMw5KcL5I5aSSsybK
DlvMfxxKeaXm8PPt6wOWyioOmfkfWk+KqDmAnJn2TMVBYuoVzgwmVYcNenmL
GW1UHfbm17yd+VUZzgeby6CEym9QcOi28dyV9kkZzgfrS1WC8+9oyq75v1nR
QRjkji8KDuGcYu3G8YpQeUU43xgEhJXg/Or7P24ZVys5pILDEcH/sGi9wtkI
JTgfrC9YGaJvviKcfxtkrzOC/x8EzitC4iFEBeoeJQczm71B0w6qQOLppTKc
DwsPGB8cfllqEHU3leF8mP9gfLA9+xXg7ik/vM115loFSDzOk3d405bbbRQt
C+fL71qwL3WdJJyv8Unl5ayXovDwhqQfEUi4lirD+XMWKe/8w64K59d82hCQ
LaXmEPL28scZC8UcWDi75JP71CDh9FrCwWN/razFcjUHBbB9Yg5+FyfG/EuG
pqdvIg6bwe7XgPOnT+CvMnuN4MPSP8R8UQf0/AEA9ORqKQ==
             "], {{
             11.207799999999999`, 6.981249999999999}, {11.207799999999999`, 
             5.8125}, {10.337499999999999`, 5.418749999999999}, {
             9.825000000000001, 5.418749999999999}, {9.240630000000001, 
             5.418749999999999}, {8.75156, 5.84844}, {8.75156, 6.42031}, {
             8.75156, 7.993750000000002}, {10.778100000000002`, 
             8.137499999999998}, {11.207799999999999`, 8.160939999999998}, {
             11.207799999999999`, 6.981249999999999}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIZIGYCYo23vPsMPA0dYlQjZM7JSDvA+C0K7Kpnrsg6
fNl5q+svKya/HcQ3kYbz00DgmLjD8yztb9PXGkD5og7pINoMwWfh7JJPPqeH
wYeYJwXni1ROKjnLIg3nP0lceM1EX8XhtnRNopGoIQafAQQeqMDVo/N/vX19
wNJZ02HOIuWdf9wRfFObvUHTHPUcWnj9109hVXdIBTtM1+HC1bA3+rtVHGo+
bQjIttJ2aPhtVXBuBYIPsx+iXxeDDwtPGP+Ba7zjrIuiDvpaK4UvsOg7zASB
nSIO+2tlLdJVDFD5TxB8WHwo7FqwL3WduAN6fAEAvoWsiQ==
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIZIGYC4v7gEpXp6y0dYlQjZM7JSDvA+C0K7Kpnrsg6
RCs4fkzOweS3g/gm0nB+GggcE3fwuzgx5p8wjC/qcAYE5ljA+S+ytL9NP2uO
wYeYJwXni1ROKjnLIg3nP0lceM1EX8XBsenR8RnVlhh8BhB4oAJXj87/9fb1
AUtnTYct5j8OpXQh+I0sR/sN280dWnj9109hVXeYCQKS5g4Xroa90d+t4rDk
/j6+OcxmDg2/rQrOrUDwYfaD9bObY/Bh4QnjP3CNd5x1UdShDmTOC3OIPTtF
HNSeNM8722WByveyhPNh8aGwa8G+1HXiDujxBQD/mb5P
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 
             4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}}}, {{{31.871899999999997`, 
             7.851559999999999}, {31.871899999999997`, 9.389059999999999}, {
             30.703099999999992`, 10.617199999999997`}, {29.320299999999992`, 
             10.617199999999997`}, {27.890599999999992`, 
             10.617199999999997`}, {26.7578, 9.353129999999998}, {26.7578, 
             7.851559999999999}, {26.7578, 6.324999999999999}, {
             27.950000000000003`, 5.1812499999999995`}, {29.3078, 
             5.1812499999999995`}, {30.715599999999995`, 
             5.1812499999999995`}, {31.871899999999997`, 6.348439999999999}, {
             31.871899999999997`, 7.851559999999999}}, CompressedData["
1:eJxTTMoPSmViYGCQBGIQ3cBytN/wu51DiwK76pkr8g4wvvonlZezNOXg/HaQ
vIm0Q0rsHTfmFXYO7muOLmf4IeEgPvUKZ0aQnYPCrgX7UteJOXzZeavr71Fb
hzQQOCbqsPSFh97/QAS/x+sVi8lDGzg/AWRehI2DBsi+TjGHJ4kLr5n8t3ZY
K6TDl35PwuEMCKyxdhCpnFRylkXagcdNtZRplTXUvbJofHk4v9PGc1faJQU4
nz824L6Ru5IDj//6KakcNg4zQSBS2SFCfPtFhjgbBwYQSFBx8Lk4MebfYxsH
M5u9QdMOqjiUbBX9fdrPFs6H+Q+F72rnIAryWIgKxPwZdg5782vezkxVhocf
2B8+Sqj8MwoO6OEPAMR6pvM=
             "]}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4vbl4aeMTJwcKu//uGW8W9kBxg+8JV2TWKTi
8Dsm9+g/LieHKe2tUZdlVB0SDl/WTj3pCOcf17SadNodwc/m/LkgXdrRQfna
o2CGN0oO4lOvcGYIOTq4rzm6nKFCyaH+t1XBOQFMPkz//lpZi3QXB4eaTxsC
sm+pwPkNIHUaKg4b9PIWM65B8M2vHc012eHgsFZIhy/9nzKcbwwCl5Xg/Ddt
ud1GuyXg/FYFdtUzU8QcPgOtmbUcwYfZh843ARso6rCm+3YGQ76DQxUovLxF
IeFzCMEH++cDgr/8hYfef0lHOF93woIfhm0IPjg8VzrCzYfxYfarP2med7YL
wYeFL4zP479+SqqEI8R/0uJwPsT/EnA+OLw1FFD5wPAX/uR4Pi3U0eHn29cH
LBdD4/sUgv8kceE1k+sI/v19fHOMbyH44PB8AI2/OSoOG0Hxc8XRwUBrpfCF
FhUHh6ZHx2fsdnRgAIEEBB+W3mB85wnNQmlcyg7FW0V/n77n6MAfG3Df6LgS
xP7vCL73CXbb2aJOcD4svaanAYEYIv3CzAcAPlw4gg==
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ1IGYC4sTDl7VTG10dTIxBQNQBxm9VYFc9M0XMYSYI
SCL4Ip8cz6fxujrU3P9xy/g1gs8AAg6ScP6U9taoyzKqDroTFvwwNHNxqPm0
ISD7lgqc3/DbquCchopDpPj2iwzzEPwH+/jmGK9ycVgrpMOX/k8Zzgc777IS
nB+jGiFzTkYWzu+L6PZnFJB08DrBbjs71cXhDAisEYX467MznB8Bsq8MwU9P
A4I8Z6h/xOH8+67xjrMKpeB8mH+eJC68ZjLdCe4fGB/mfrA7uZ0x+LqK8l9y
xBB8/tiA+0bfFeH8HcFWEf+Py8D5YHdfloTz37TldhtJSziElKhM/2/h7KDx
SeXlrE4xBx+Qf2OdHapA7vcWdWhfHn7KaI4zJN52ijgsf+Gh9/8lgl8RscL0
LLMLnA8OBxME3021lGlWhgvUPjGI/BQXaPoQd7gpXZNotNbF4WD3viYTZkmc
fJh56OkLAOVK+h4=
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIIaxWZDYzFRgM0D5DFQ0kxZsarkTAOT/Aoc=
            
            "], CompressedData["
1:eJxllGtIVEEUx6+1JFIi2j6i3XUf7qWWSNJdIiThmNwZsbAIQXuAaeyqhekH
qQxLylRMIxEr3SA0IQ021g9ZKGUfTDMfW6KIPaAIP2jYQxEzpGzvzN0Z1APz
4cfMPXPO//zvWHIKj7o2CoIQElhpgbUhsLo+3Pjreokh/fvYXGOSHoJ83Rwq
Do8b4b2+NDv+JobZyoKa+BMmul+GYce8bcbzxgThh30NrhQMn6WsJE+LGaay
WyacJgwudyD6zTAb3rOnqRtBRpi2yhFhgWE5ahF8shu9Kw4LRM0nvXUbETTJ
Uc0Ze/vahCUrY3VJffHIkxjKiQg6xKny+yM2KO7ULA/1c1a11ieEFGDGu+ua
l+LOY8iV67ljhVO9Y7tcJRh+PfCZRyYtQI5dwvS+dgukDoQm3qvg/HA6JXal
mjM571nPtF/OW+V6nVbGRBefjXFDVcXxMYPIuCP2XGvIfhHg2tfXjTWcg3oH
edvt8bC8HAyH5Do7bTBgT6gfysAw2Hvgcf4VG53HTgxXVX234nQi1KZ+Uzn/
IPY92R/gPN9x5KwngvPl5YQi/6RE9WmPWc2ZVsZETy3nR4szF4dB6T8KQXJd
eZT7jJn2k4xgRY4yxT8XEPWP3UT7eIHgpJhp8D+Ppj6IxLDQM9eZuzeazltU
/BUZTfMdxPS8wQjemo95Qq6iv9vA5nlXznNMz5j4R7WdMcm/qIOGxU1ZjemY
+tKrAZLGjxiPFmaF+vM5b5H1Myv1luqo//5Jyv9joHosSaw+MvffktLPeq5s
yxiMX5CU+o0QK/v1B2eixwznoN5rmerJ2dTd3ONKMzD+Ius3qmFM+1czJvd0
qUGQY5oz8cdPzsRPcxLV85UanI5AbEZUt34Nmz95L/RaxuScQ0vz2JFyv5bO
8zRi+TN1z0aFp2h1Pe8475voK3AWYcbB9yo4j7Xv2X8vFDWK
            "]]}, {
           Thickness[0.020458265139116204`]}, StripOnInput -> False]}, {
        ImageSize -> {73.32288418430883, 24.508064757160646`}, 
         ImageSize -> {48.881922789539225`, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {49., 17.}, 
         PlotRange -> {{0., 48.879999999999995`}, {0., 16.34}}, AspectRatio -> 
         Automatic}]}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    0.23529411764705882`, 0.7098039215686275, 
                    0.2901960784313725]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    0.23529411764705882`, 0.7098039215686275, 
                    0.2901960784313725]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1., 0.5098039215686274, 0.10980392156862745`]], {
                    
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    1., 0.5098039215686274, 0.10980392156862745`]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> 
                    RGBColor[
                    0.23529411764705882`, 0.7098039215686275, 
                    0.2901960784313725]|>, "RGBColorSwatchTemplate"]}], "]"}],
                ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> 
                    RGBColor[1., 0.5098039215686274, 0.10980392156862745`]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.789120713045044*^9, 3.789120719875037*^9}, 
   3.789120782138788*^9, {3.7891209606407833`*^9, 3.78912102063013*^9}, 
   3.789121367044704*^9, {3.789121406095525*^9, 3.789121413211101*^9}, 
   3.789121527545532*^9, {3.789121562870551*^9, 3.789121579473177*^9}, {
   3.789121664139119*^9, 3.78912168131065*^9}, {3.789121711435452*^9, 
   3.789121741329597*^9}, 3.789121795546558*^9, {3.7894668121529303`*^9, 
   3.789466824982503*^9}, {3.789902793659609*^9, 3.789902816832924*^9}, 
   3.864874566140234*^9, {3.864874633269413*^9, 3.864874652732397*^9}, {
   3.864874702259226*^9, 3.864874716476952*^9}, {3.864874881003295*^9, 
   3.8648748872058487`*^9}, {3.864876646233803*^9, 3.8648766787373857`*^9}, {
   3.86487980739618*^9, 3.8648798167540913`*^9}, 3.904356726348093*^9, 
   3.904357330550885*^9},
 CellLabel->
  "Out[322]=",ExpressionUUID->"8993fae0-dec0-4998-b7d7-bfa1d4cc7461"],

Cell[BoxData["\<\"continuum-r2-torus.pdf\"\>"], "Output",
 CellChangeTimes->{{3.789120713045044*^9, 3.789120719875037*^9}, 
   3.789120782138788*^9, {3.7891209606407833`*^9, 3.78912102063013*^9}, 
   3.789121367044704*^9, {3.789121406095525*^9, 3.789121413211101*^9}, 
   3.789121527545532*^9, {3.789121562870551*^9, 3.789121579473177*^9}, {
   3.789121664139119*^9, 3.78912168131065*^9}, {3.789121711435452*^9, 
   3.789121741329597*^9}, 3.789121795546558*^9, {3.7894668121529303`*^9, 
   3.789466824982503*^9}, {3.789902793659609*^9, 3.789902816832924*^9}, 
   3.864874566140234*^9, {3.864874633269413*^9, 3.864874652732397*^9}, {
   3.864874702259226*^9, 3.864874716476952*^9}, {3.864874881003295*^9, 
   3.8648748872058487`*^9}, {3.864876646233803*^9, 3.8648766787373857`*^9}, {
   3.86487980739618*^9, 3.8648798167540913`*^9}, 3.904356726348093*^9, 
   3.904357330819998*^9},
 CellLabel->
  "Out[323]=",ExpressionUUID->"ab1bb73d-a80e-4214-9c87-a140b5b1b03d"]
}, Open  ]]
}, Open  ]]
}, Closed]]
},
Evaluator->"figures-3deffact",
WindowSize->{783, 715},
WindowMargins->{{Automatic, 121}, {Automatic, 58}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2d124e9a-7394-43a6-8b6c-6ea81ae807f7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 153, 3, 67, "Section",ExpressionUUID->"a03dc98f-12dd-4c84-a346-1fa04c908fe0"],
Cell[CellGroupData[{
Cell[758, 29, 282, 6, 46, "Input",ExpressionUUID->"aedd1df6-5038-42b3-974e-dc9489bd86dc",
 InitializationCell->True],
Cell[1043, 37, 839, 13, 34, "Output",ExpressionUUID->"17ab3a3f-81f5-4da1-9042-14ba57627d6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1919, 55, 2813, 71, 320, "Input",ExpressionUUID->"cf30dfea-c242-4350-a6f9-e5e4533236d5",
 InitializationCell->True],
Cell[4735, 128, 1478, 29, 77, "Output",ExpressionUUID->"f3da9d14-0010-4dcf-bae6-230c82a25f0b"],
Cell[6216, 159, 2191, 50, 34, "Output",ExpressionUUID->"f8847082-98c3-4dc9-9e19-00e738538d39"],
Cell[8410, 211, 922, 15, 34, "Output",ExpressionUUID->"128ef0a9-37ff-4f30-a4a9-2ddbfbf1dc31"],
Cell[9335, 228, 1784, 40, 34, "Output",ExpressionUUID->"92fd2b3b-14a1-4f17-b203-5cddf0b16bbf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11168, 274, 164, 3, 67, "Section",ExpressionUUID->"e93d9ed3-1af5-47c4-a38a-e13cf022e649"],
Cell[11335, 279, 4173, 114, 405, "Input",ExpressionUUID->"1e096e11-f99e-4306-aa24-439f1650b780"],
Cell[15511, 395, 331, 7, 30, "Input",ExpressionUUID->"5f21ce65-dffb-413a-9633-29eec8f3d3a6"],
Cell[15845, 404, 1526, 44, 73, "Input",ExpressionUUID->"dff98a9d-8c77-4cc8-b70f-c2a7f6647088"],
Cell[17374, 450, 1683, 45, 178, "Input",ExpressionUUID->"b7f1185c-cf05-4044-bfa6-b5a9852537b8"],
Cell[CellGroupData[{
Cell[19082, 499, 374, 7, 47, "Input",ExpressionUUID->"18c4e59b-d3a5-4af6-af5c-ce2faff30889"],
Cell[19459, 508, 3920, 75, 149, "Output",ExpressionUUID->"f8c25a1d-c150-4a12-9301-a871ae71cc95"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23416, 588, 954, 24, 52, "Input",ExpressionUUID->"fe12f241-be68-4adb-a84a-e0e5006d860d"],
Cell[24373, 614, 1612, 31, 181, "Output",ExpressionUUID->"353acac4-0bf7-4ae9-a3cd-b7b06f6533bc"],
Cell[25988, 647, 393, 7, 34, "Output",ExpressionUUID->"2add0b9a-a783-41c0-91d3-c4464b509f3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26418, 659, 1684, 29, 131, "Input",ExpressionUUID->"5e644649-1f32-4e77-ad0c-5dac3b39d01c"],
Cell[28105, 690, 4864, 87, 147, "Output",ExpressionUUID->"0033f7e3-6ced-42a7-a5a6-accc36287348"],
Cell[32972, 779, 6131, 105, 135, "Output",ExpressionUUID->"b5431e19-02b6-4415-b129-55010d342d6b"],
Cell[39106, 886, 9917, 177, 230, "Output",ExpressionUUID->"64daa9fa-058b-44c0-97bf-b21c5a20a8b5"],
Cell[49026, 1065, 1225, 16, 34, "Output",ExpressionUUID->"cdbd51f5-48f5-4688-8d01-4c598b074bfc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[50300, 1087, 170, 3, 53, "Section",ExpressionUUID->"79891dcc-c543-4195-bb3d-652587c67a73"],
Cell[CellGroupData[{
Cell[50495, 1094, 201, 4, 54, "Subsection",ExpressionUUID->"3974be0b-4501-4f7a-9d18-0e87beff16a8"],
Cell[50699, 1100, 11194, 166, 1690, "Input",ExpressionUUID->"84fe3b5f-dcc0-4187-b4d0-96bc93a6d19f"],
Cell[61896, 1268, 1534, 48, 141, "Input",ExpressionUUID->"42e81ed7-e226-4e92-85cd-a8830d749916"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63467, 1321, 153, 3, 54, "Subsection",ExpressionUUID->"d393655f-6ea7-4e95-b935-391e231295d8"],
Cell[CellGroupData[{
Cell[63645, 1328, 2249, 52, 157, "Input",ExpressionUUID->"f46a04b5-47c4-4542-8d09-0d2ae62a9726"],
Cell[65897, 1382, 23955, 470, 267, "Output",ExpressionUUID->"d2731c61-da13-43fc-af1d-517c1a01a517"],
Cell[89855, 1854, 938, 13, 34, "Output",ExpressionUUID->"1cca7b8a-b918-438f-aeb1-7583ca2dbe91"],
Cell[90796, 1869, 912, 13, 34, "Output",ExpressionUUID->"311c298f-b819-486e-9b3e-2311fc18dec2"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[91769, 1889, 217, 4, 53, "Section",ExpressionUUID->"2676ef65-1e71-4207-9860-53206f243b17"],
Cell[91989, 1895, 232, 5, 30, "Input",ExpressionUUID->"846397a3-ea9a-4bfc-880a-80e20cf1cdc7"],
Cell[92224, 1902, 513, 15, 52, "Input",ExpressionUUID->"a68541bc-045b-4345-9171-e550f46aae1d"],
Cell[92740, 1919, 1842, 56, 115, "Input",ExpressionUUID->"9b962988-d5b0-4a44-b8e1-7fa867e5b38e"],
Cell[CellGroupData[{
Cell[94607, 1979, 969, 24, 73, "Input",ExpressionUUID->"9f3cbaea-0b44-4d28-8af6-2843783db6fd"],
Cell[95579, 2005, 91649, 1524, 449, "Output",ExpressionUUID->"af516b85-d433-4ade-b3b3-16333dcddd8a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187265, 3534, 652, 17, 73, "Input",ExpressionUUID->"69e9918d-b510-4922-871f-733b3e981dfd"],
Cell[187920, 3553, 221, 4, 34, "Output",ExpressionUUID->"d9e642a6-d527-45a9-832a-75bdde5d8f9d"],
Cell[188144, 3559, 222, 4, 34, "Output",ExpressionUUID->"ec279beb-013f-4362-bb44-5bde7563f2b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188403, 3568, 857, 24, 73, "Input",ExpressionUUID->"cd6183fa-d49e-4425-a151-ca8b79a479a4"],
Cell[189263, 3594, 270, 5, 34, "Output",ExpressionUUID->"6c35e6c6-ceb0-4422-ba1c-d5f85ab146ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189570, 3604, 2487, 59, 236, "Input",ExpressionUUID->"1fc1aaf0-0c54-480c-8a03-d732943efd51"],
Cell[192060, 3665, 4637, 118, 245, "Output",ExpressionUUID->"f568cbd3-93b8-43fd-ba15-554543675d5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196734, 3788, 218, 4, 30, "Input",ExpressionUUID->"1c2d1360-5746-4874-b7d9-88219977ddc0"],
Cell[196955, 3794, 2209, 52, 241, "Output",ExpressionUUID->"57b92eeb-4b71-4740-88f7-6f31712c640f"]
}, Open  ]],
Cell[199179, 3849, 3679, 56, 535, "Input",ExpressionUUID->"e2628d8f-d159-4550-918a-90b17cf373fc"],
Cell[202861, 3907, 511, 15, 51, "Input",ExpressionUUID->"82b3f812-0bd3-4dd2-bbbb-421df2d75c51"],
Cell[CellGroupData[{
Cell[203397, 3926, 153, 3, 54, "Subsection",ExpressionUUID->"2d0a0be4-944e-4e66-bdca-6eb2bd3ce9c4"],
Cell[CellGroupData[{
Cell[203575, 3933, 2172, 50, 136, "Input",ExpressionUUID->"816b632f-bc94-4c60-a8c6-fd9bfc39c05a"],
Cell[205750, 3985, 37737, 685, 267, "Output",ExpressionUUID->"8993fae0-dec0-4998-b7d7-bfa1d4cc7461"],
Cell[243490, 4672, 963, 14, 34, "Output",ExpressionUUID->"ab1bb73d-a80e-4214-9c87-a140b5b1b03d"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}
]
*)



==> figures/ricci2d/torus-volume-profiles.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "7fde8240",
   "metadata": {},
   "outputs": [],
   "source": [
    "using Plots\n",
    "using DelimitedFiles\n",
    "using Statistics\n",
    "using LaTeXStrings\n",
    "using DataFrames\n",
    "using GLM\n",
    "gr()\n",
    "data_dir = \"/Users/joren/gdrive/RU/projects/2d-ricci/data\";"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "b6340474",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" version=\"1.1\"\n",
       "     width=\"175mm\" height=\"25mm\"\n",
       "     viewBox=\"0 0 7 1\" preserveAspectRatio=\"none\"\n",
       "     shape-rendering=\"crispEdges\" stroke=\"none\">\n",
       "<rect width=\".96\" height=\".96\" x=\"0\" y=\"0\" fill=\"#2E3192\" />\n",
       "<rect width=\".96\" height=\".96\" x=\"1\" y=\"0\" fill=\"#ED2024\" />\n",
       "<rect width=\".96\" height=\".96\" x=\"2\" y=\"0\" fill=\"#3CB54A\" />\n",
       "<rect width=\".96\" height=\".96\" x=\"3\" y=\"0\" fill=\"#F8B4C0\" />\n",
       "<rect width=\".96\" height=\".96\" x=\"4\" y=\"0\" fill=\"#90D5E3\" />\n",
       "<rect width=\".96\" height=\".96\" x=\"5\" y=\"0\" fill=\"#FF821C\" />\n",
       "<rect width=\".96\" height=\".96\" x=\"6\" y=\"0\" fill=\"#72BF44\" />\n",
       "</svg>"
      ],
      "text/plain": [
       "7-element Array{RGB{N0f8},1} with eltype RGB{FixedPointNumbers.N0f8}:\n",
       " RGB{N0f8}(0.18,0.192,0.573)\n",
       " RGB{N0f8}(0.929,0.125,0.141)\n",
       " RGB{N0f8}(0.235,0.71,0.29)\n",
       " RGB{N0f8}(0.973,0.706,0.753)\n",
       " RGB{N0f8}(0.565,0.835,0.89)\n",
       " RGB{N0f8}(1.0,0.51,0.11)\n",
       " RGB{N0f8}(0.447,0.749,0.267)"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "appelcolshex = [\"164891\",\"D92546\",\"21A650\",\"65B7EF\",\"FF821C\",\"CF2AA0\",\"F23322\",\"3EDF7F\",\"F0F800\",\"F85029\"]\n",
    "appelcols = map(x -> parse(Colorant, \"#\"*x), appelcolshex)\n",
    "\n",
    "garliccolshex = [\"2e3192\", \"ed2024\", \"3cb54a\", \"f8b4c0\", \"90d5e3\", \"FF821C\", \"72BF44\"]\n",
    "garliccols = map(x -> parse(Colorant, \"#\"*x), garliccolshex)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "ed8fc235",
   "metadata": {},
   "outputs": [],
   "source": [
    "r = readdlm(\"$(data_dir)/agg-ric2dcdt-volume_profile-200000.dat\")\n",
    "\n",
    "vpmean = vec(mean(r, dims=1));"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "8deb2814",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "130.9639875665574"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "vpmean2 = vec(r)\n",
    "stdvp = std(vpmean2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "85c3f2e6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "769.2295201156206"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\n",
    "vpfullmean = mean(vpmean)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "e4824669",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "15648"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "size(r,1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "7e94f95c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip820\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip820)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip821\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<defs>\n",
       "  <clipPath id=\"clip822\">\n",
       "    <rect x=\"234\" y=\"47\" width=\"2119\" height=\"1377\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip820)\" d=\"\n",
       "M234.612 1423.18 L2352.76 1423.18 L2352.76 47.2441 L234.612 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  294.559,1423.18 294.559,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  604.365,1423.18 604.365,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  914.171,1423.18 914.171,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1223.98,1423.18 1223.98,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1533.78,1423.18 1533.78,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1843.59,1423.18 1843.59,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2153.4,1423.18 2153.4,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  234.612,1423.18 2352.76,1423.18 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  294.559,1423.18 294.559,1404.28 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  604.365,1423.18 604.365,1404.28 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  914.171,1423.18 914.171,1404.28 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1223.98,1423.18 1223.98,1404.28 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1533.78,1423.18 1533.78,1404.28 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1843.59,1423.18 1843.59,1404.28 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2153.4,1423.18 2153.4,1404.28 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip820)\" d=\"M294.559 1454.1 Q290.948 1454.1 289.119 1457.66 Q287.314 1461.2 287.314 1468.33 Q287.314 1475.44 289.119 1479.01 Q290.948 1482.55 294.559 1482.55 Q298.193 1482.55 299.999 1479.01 Q301.828 1475.44 301.828 1468.33 Q301.828 1461.2 299.999 1457.66 Q298.193 1454.1 294.559 1454.1 M294.559 1450.39 Q300.369 1450.39 303.425 1455 Q306.503 1459.58 306.503 1468.33 Q306.503 1477.06 303.425 1481.67 Q300.369 1486.25 294.559 1486.25 Q288.749 1486.25 285.67 1481.67 Q282.615 1477.06 282.615 1468.33 Q282.615 1459.58 285.67 1455 Q288.749 1450.39 294.559 1450.39 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M583.138 1481.64 L599.458 1481.64 L599.458 1485.58 L577.513 1485.58 L577.513 1481.64 Q580.175 1478.89 584.759 1474.26 Q589.365 1469.61 590.546 1468.27 Q592.791 1465.74 593.671 1464.01 Q594.574 1462.25 594.574 1460.56 Q594.574 1457.8 592.629 1456.07 Q590.708 1454.33 587.606 1454.33 Q585.407 1454.33 582.953 1455.09 Q580.523 1455.86 577.745 1457.41 L577.745 1452.69 Q580.569 1451.55 583.023 1450.97 Q585.476 1450.39 587.513 1450.39 Q592.884 1450.39 596.078 1453.08 Q599.273 1455.77 599.273 1460.26 Q599.273 1462.39 598.462 1464.31 Q597.675 1466.2 595.569 1468.8 Q594.99 1469.47 591.888 1472.69 Q588.787 1475.88 583.138 1481.64 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M619.272 1454.1 Q615.661 1454.1 613.833 1457.66 Q612.027 1461.2 612.027 1468.33 Q612.027 1475.44 613.833 1479.01 Q615.661 1482.55 619.272 1482.55 Q622.907 1482.55 624.712 1479.01 Q626.541 1475.44 626.541 1468.33 Q626.541 1461.2 624.712 1457.66 Q622.907 1454.1 619.272 1454.1 M619.272 1450.39 Q625.083 1450.39 628.138 1455 Q631.217 1459.58 631.217 1468.33 Q631.217 1477.06 628.138 1481.67 Q625.083 1486.25 619.272 1486.25 Q613.462 1486.25 610.384 1481.67 Q607.328 1477.06 607.328 1468.33 Q607.328 1459.58 610.384 1455 Q613.462 1450.39 619.272 1450.39 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M902.343 1455.09 L890.537 1473.54 L902.343 1473.54 L902.343 1455.09 M901.116 1451.02 L906.995 1451.02 L906.995 1473.54 L911.926 1473.54 L911.926 1477.43 L906.995 1477.43 L906.995 1485.58 L902.343 1485.58 L902.343 1477.43 L886.741 1477.43 L886.741 1472.92 L901.116 1451.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M929.657 1454.1 Q926.046 1454.1 924.217 1457.66 Q922.412 1461.2 922.412 1468.33 Q922.412 1475.44 924.217 1479.01 Q926.046 1482.55 929.657 1482.55 Q933.292 1482.55 935.097 1479.01 Q936.926 1475.44 936.926 1468.33 Q936.926 1461.2 935.097 1457.66 Q933.292 1454.1 929.657 1454.1 M929.657 1450.39 Q935.467 1450.39 938.523 1455 Q941.602 1459.58 941.602 1468.33 Q941.602 1477.06 938.523 1481.67 Q935.467 1486.25 929.657 1486.25 Q923.847 1486.25 920.768 1481.67 Q917.713 1477.06 917.713 1468.33 Q917.713 1459.58 920.768 1455 Q923.847 1450.39 929.657 1450.39 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1209.38 1466.44 Q1206.23 1466.44 1204.38 1468.59 Q1202.55 1470.74 1202.55 1474.49 Q1202.55 1478.22 1204.38 1480.39 Q1206.23 1482.55 1209.38 1482.55 Q1212.53 1482.55 1214.36 1480.39 Q1216.21 1478.22 1216.21 1474.49 Q1216.21 1470.74 1214.36 1468.59 Q1212.53 1466.44 1209.38 1466.44 M1218.66 1451.78 L1218.66 1456.04 Q1216.91 1455.21 1215.1 1454.77 Q1213.32 1454.33 1211.56 1454.33 Q1206.93 1454.33 1204.48 1457.45 Q1202.04 1460.58 1201.7 1466.9 Q1203.06 1464.89 1205.12 1463.82 Q1207.18 1462.73 1209.66 1462.73 Q1214.87 1462.73 1217.88 1465.9 Q1220.91 1469.05 1220.91 1474.49 Q1220.91 1479.82 1217.76 1483.03 Q1214.61 1486.25 1209.38 1486.25 Q1203.39 1486.25 1200.22 1481.67 Q1197.04 1477.06 1197.04 1468.33 Q1197.04 1460.14 1200.93 1455.28 Q1204.82 1450.39 1211.37 1450.39 Q1213.13 1450.39 1214.91 1450.74 Q1216.72 1451.09 1218.66 1451.78 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1238.97 1454.1 Q1235.35 1454.1 1233.53 1457.66 Q1231.72 1461.2 1231.72 1468.33 Q1231.72 1475.44 1233.53 1479.01 Q1235.35 1482.55 1238.97 1482.55 Q1242.6 1482.55 1244.41 1479.01 Q1246.23 1475.44 1246.23 1468.33 Q1246.23 1461.2 1244.41 1457.66 Q1242.6 1454.1 1238.97 1454.1 M1238.97 1450.39 Q1244.78 1450.39 1247.83 1455 Q1250.91 1459.58 1250.91 1468.33 Q1250.91 1477.06 1247.83 1481.67 Q1244.78 1486.25 1238.97 1486.25 Q1233.16 1486.25 1230.08 1481.67 Q1227.02 1477.06 1227.02 1468.33 Q1227.02 1459.58 1230.08 1455 Q1233.16 1450.39 1238.97 1450.39 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1518.66 1469.17 Q1515.32 1469.17 1513.4 1470.95 Q1511.5 1472.73 1511.5 1475.86 Q1511.5 1478.98 1513.4 1480.77 Q1515.32 1482.55 1518.66 1482.55 Q1521.99 1482.55 1523.91 1480.77 Q1525.83 1478.96 1525.83 1475.86 Q1525.83 1472.73 1523.91 1470.95 Q1522.01 1469.17 1518.66 1469.17 M1513.98 1467.18 Q1510.97 1466.44 1509.28 1464.38 Q1507.61 1462.32 1507.61 1459.35 Q1507.61 1455.21 1510.55 1452.8 Q1513.52 1450.39 1518.66 1450.39 Q1523.82 1450.39 1526.76 1452.8 Q1529.7 1455.21 1529.7 1459.35 Q1529.7 1462.32 1528.01 1464.38 Q1526.34 1466.44 1523.36 1467.18 Q1526.73 1467.96 1528.61 1470.26 Q1530.51 1472.55 1530.51 1475.86 Q1530.51 1480.88 1527.43 1483.57 Q1524.37 1486.25 1518.66 1486.25 Q1512.94 1486.25 1509.86 1483.57 Q1506.8 1480.88 1506.8 1475.86 Q1506.8 1472.55 1508.7 1470.26 Q1510.6 1467.96 1513.98 1467.18 M1512.27 1459.79 Q1512.27 1462.48 1513.93 1463.98 Q1515.62 1465.49 1518.66 1465.49 Q1521.67 1465.49 1523.36 1463.98 Q1525.07 1462.48 1525.07 1459.79 Q1525.07 1457.11 1523.36 1455.6 Q1521.67 1454.1 1518.66 1454.1 Q1515.62 1454.1 1513.93 1455.6 Q1512.27 1457.11 1512.27 1459.79 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1548.82 1454.1 Q1545.21 1454.1 1543.38 1457.66 Q1541.57 1461.2 1541.57 1468.33 Q1541.57 1475.44 1543.38 1479.01 Q1545.21 1482.55 1548.82 1482.55 Q1552.45 1482.55 1554.26 1479.01 Q1556.09 1475.44 1556.09 1468.33 Q1556.09 1461.2 1554.26 1457.66 Q1552.45 1454.1 1548.82 1454.1 M1548.82 1450.39 Q1554.63 1450.39 1557.68 1455 Q1560.76 1459.58 1560.76 1468.33 Q1560.76 1477.06 1557.68 1481.67 Q1554.63 1486.25 1548.82 1486.25 Q1543.01 1486.25 1539.93 1481.67 Q1536.87 1477.06 1536.87 1468.33 Q1536.87 1459.58 1539.93 1455 Q1543.01 1450.39 1548.82 1450.39 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1803.2 1481.64 L1810.84 1481.64 L1810.84 1455.28 L1802.52 1456.95 L1802.52 1452.69 L1810.79 1451.02 L1815.46 1451.02 L1815.46 1481.64 L1823.1 1481.64 L1823.1 1485.58 L1803.2 1485.58 L1803.2 1481.64 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1842.55 1454.1 Q1838.94 1454.1 1837.11 1457.66 Q1835.3 1461.2 1835.3 1468.33 Q1835.3 1475.44 1837.11 1479.01 Q1838.94 1482.55 1842.55 1482.55 Q1846.18 1482.55 1847.99 1479.01 Q1849.82 1475.44 1849.82 1468.33 Q1849.82 1461.2 1847.99 1457.66 Q1846.18 1454.1 1842.55 1454.1 M1842.55 1450.39 Q1848.36 1450.39 1851.41 1455 Q1854.49 1459.58 1854.49 1468.33 Q1854.49 1477.06 1851.41 1481.67 Q1848.36 1486.25 1842.55 1486.25 Q1836.74 1486.25 1833.66 1481.67 Q1830.6 1477.06 1830.6 1468.33 Q1830.6 1459.58 1833.66 1455 Q1836.74 1450.39 1842.55 1450.39 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1872.71 1454.1 Q1869.1 1454.1 1867.27 1457.66 Q1865.46 1461.2 1865.46 1468.33 Q1865.46 1475.44 1867.27 1479.01 Q1869.1 1482.55 1872.71 1482.55 Q1876.34 1482.55 1878.15 1479.01 Q1879.98 1475.44 1879.98 1468.33 Q1879.98 1461.2 1878.15 1457.66 Q1876.34 1454.1 1872.71 1454.1 M1872.71 1450.39 Q1878.52 1450.39 1881.58 1455 Q1884.65 1459.58 1884.65 1468.33 Q1884.65 1477.06 1881.58 1481.67 Q1878.52 1486.25 1872.71 1486.25 Q1866.9 1486.25 1863.82 1481.67 Q1860.77 1477.06 1860.77 1468.33 Q1860.77 1459.58 1863.82 1455 Q1866.9 1450.39 1872.71 1450.39 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M2113 1481.64 L2120.64 1481.64 L2120.64 1455.28 L2112.33 1456.95 L2112.33 1452.69 L2120.59 1451.02 L2125.27 1451.02 L2125.27 1481.64 L2132.91 1481.64 L2132.91 1485.58 L2113 1485.58 L2113 1481.64 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M2146.38 1481.64 L2162.7 1481.64 L2162.7 1485.58 L2140.76 1485.58 L2140.76 1481.64 Q2143.42 1478.89 2148 1474.26 Q2152.61 1469.61 2153.79 1468.27 Q2156.03 1465.74 2156.91 1464.01 Q2157.82 1462.25 2157.82 1460.56 Q2157.82 1457.8 2155.87 1456.07 Q2153.95 1454.33 2150.85 1454.33 Q2148.65 1454.33 2146.2 1455.09 Q2143.77 1455.86 2140.99 1457.41 L2140.99 1452.69 Q2143.81 1451.55 2146.27 1450.97 Q2148.72 1450.39 2150.76 1450.39 Q2156.13 1450.39 2159.32 1453.08 Q2162.52 1455.77 2162.52 1460.26 Q2162.52 1462.39 2161.71 1464.31 Q2160.92 1466.2 2158.81 1468.8 Q2158.23 1469.47 2155.13 1472.69 Q2152.03 1475.88 2146.38 1481.64 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M2182.52 1454.1 Q2178.9 1454.1 2177.08 1457.66 Q2175.27 1461.2 2175.27 1468.33 Q2175.27 1475.44 2177.08 1479.01 Q2178.9 1482.55 2182.52 1482.55 Q2186.15 1482.55 2187.96 1479.01 Q2189.78 1475.44 2189.78 1468.33 Q2189.78 1461.2 2187.96 1457.66 Q2186.15 1454.1 2182.52 1454.1 M2182.52 1450.39 Q2188.33 1450.39 2191.38 1455 Q2194.46 1459.58 2194.46 1468.33 Q2194.46 1477.06 2191.38 1481.67 Q2188.33 1486.25 2182.52 1486.25 Q2176.71 1486.25 2173.63 1481.67 Q2170.57 1477.06 2170.57 1468.33 Q2170.57 1459.58 2173.63 1455 Q2176.71 1450.39 2182.52 1450.39 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1132.71 1552.08 L1132.71 1550.63 Q1135.74 1550.51 1137.74 1548.38 Q1139.77 1546.22 1140.44 1543.58 Q1141.15 1540.94 1141.22 1537.88 L1142.86 1537.88 L1142.86 1550.02 L1152.29 1550.02 L1152.29 1552.08 L1142.86 1552.08 L1142.86 1570.41 Q1142.86 1577.53 1147.3 1577.53 Q1149.2 1577.53 1150.46 1575.59 Q1151.71 1573.63 1151.71 1570.15 L1151.71 1566.51 L1153.36 1566.51 L1153.36 1570.28 Q1153.36 1573.86 1151.71 1576.53 Q1150.07 1579.2 1146.82 1579.2 Q1145.63 1579.2 1144.44 1578.88 Q1143.28 1578.59 1141.73 1577.82 Q1140.22 1577.01 1139.25 1575.08 Q1138.32 1573.11 1138.32 1570.28 L1138.32 1552.08 L1132.71 1552.08 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1157.25 1578.46 L1157.25 1576.43 Q1160.76 1576.43 1161.56 1576.01 Q1162.37 1575.56 1162.37 1573.44 L1162.37 1555.69 Q1162.37 1553.24 1161.53 1552.66 Q1160.73 1552.08 1157.51 1552.08 L1157.51 1550.02 L1166.72 1549.31 L1166.72 1573.5 Q1166.72 1575.47 1167.43 1575.95 Q1168.13 1576.43 1171.35 1576.43 L1171.35 1578.46 Q1164.62 1578.27 1164.49 1578.27 Q1163.59 1578.27 1157.25 1578.46 M1160.02 1537.82 Q1160.02 1536.5 1161.02 1535.43 Q1162.05 1534.34 1163.5 1534.34 Q1164.95 1534.34 1165.98 1535.34 Q1167.01 1536.3 1167.01 1537.85 Q1167.01 1539.36 1165.98 1540.36 Q1164.95 1541.33 1163.5 1541.33 Q1161.98 1541.33 1160.98 1540.26 Q1160.02 1539.2 1160.02 1537.82 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1175.86 1578.46 L1175.86 1576.43 Q1179.37 1576.43 1180.18 1576.01 Q1180.98 1575.56 1180.98 1573.44 L1180.98 1555.76 Q1180.98 1553.31 1180.11 1552.7 Q1179.28 1552.08 1175.86 1552.08 L1175.86 1550.02 L1185.14 1549.31 L1185.14 1556.24 Q1188.23 1549.31 1194.9 1549.31 Q1202.63 1549.31 1203.69 1555.76 Q1204.82 1553.24 1207.17 1551.28 Q1209.55 1549.31 1213.25 1549.31 Q1218.21 1549.31 1220.18 1551.76 Q1221.63 1553.4 1221.92 1555.24 Q1222.21 1557.08 1222.21 1561.84 L1222.21 1574.43 Q1222.27 1575.82 1223.33 1576.14 Q1224.4 1576.43 1227.36 1576.43 L1227.36 1578.46 Q1220.63 1578.27 1219.98 1578.27 Q1219.47 1578.27 1212.51 1578.46 L1212.51 1576.43 Q1216.02 1576.43 1216.83 1576.01 Q1217.67 1575.56 1217.67 1573.44 L1217.67 1558.07 Q1217.67 1554.72 1216.64 1552.76 Q1215.6 1550.76 1212.77 1550.76 Q1209.36 1550.76 1206.62 1553.63 Q1203.88 1556.5 1203.88 1561.33 L1203.88 1573.44 Q1203.88 1575.56 1204.69 1576.01 Q1205.52 1576.43 1209.03 1576.43 L1209.03 1578.46 Q1202.3 1578.27 1201.63 1578.27 Q1201.11 1578.27 1194.19 1578.46 L1194.19 1576.43 Q1197.7 1576.43 1198.5 1576.01 Q1199.34 1575.56 1199.34 1573.44 L1199.34 1558.07 Q1199.34 1554.72 1198.31 1552.76 Q1197.28 1550.76 1194.45 1550.76 Q1191.03 1550.76 1188.29 1553.63 Q1185.56 1556.5 1185.56 1561.33 L1185.56 1573.44 Q1185.56 1575.56 1186.36 1576.01 Q1187.2 1576.43 1190.68 1576.43 L1190.68 1578.46 Q1183.95 1578.27 1183.3 1578.27 Q1182.79 1578.27 1175.86 1578.46 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1231.31 1563.94 Q1231.31 1557.72 1235.3 1553.31 Q1239.29 1548.9 1245.03 1548.9 Q1250.82 1548.9 1253.82 1552.66 Q1256.84 1556.43 1256.84 1561.84 Q1256.84 1562.84 1256.59 1563.03 Q1256.33 1563.23 1255.2 1563.23 L1236.78 1563.23 Q1236.78 1569.96 1238.78 1573.11 Q1241.55 1577.53 1246.22 1577.53 Q1246.86 1577.53 1247.63 1577.4 Q1248.41 1577.27 1249.99 1576.72 Q1251.56 1576.14 1252.95 1574.63 Q1254.33 1573.11 1255.14 1570.73 Q1255.33 1569.8 1255.98 1569.83 Q1256.84 1569.83 1256.84 1570.6 Q1256.84 1571.18 1256.2 1572.5 Q1255.59 1573.79 1254.4 1575.34 Q1253.21 1576.88 1250.89 1578.04 Q1248.6 1579.2 1245.83 1579.2 Q1240.03 1579.2 1235.65 1574.82 Q1231.31 1570.41 1231.31 1563.94 M1236.85 1561.84 L1252.5 1561.84 Q1252.5 1560.46 1252.24 1558.91 Q1252.01 1557.37 1251.31 1555.24 Q1250.63 1553.08 1249.02 1551.73 Q1247.41 1550.38 1245.03 1550.38 Q1243.96 1550.38 1242.8 1550.83 Q1241.68 1551.28 1240.29 1552.37 Q1238.91 1553.47 1237.94 1555.95 Q1236.97 1558.43 1236.85 1561.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1277.73 1578.46 L1277.73 1576.43 Q1281.24 1576.43 1282.05 1576.01 Q1282.85 1575.56 1282.85 1573.44 L1282.85 1539.14 Q1282.85 1536.69 1281.98 1536.08 Q1281.15 1535.47 1277.73 1535.47 L1277.73 1533.4 L1287.2 1532.7 L1287.2 1573.44 Q1287.2 1575.56 1288.04 1576.01 Q1288.88 1576.43 1292.35 1576.43 L1292.35 1578.46 Q1291.55 1578.46 1289.87 1578.4 Q1288.2 1578.33 1286.98 1578.3 Q1285.75 1578.27 1285.04 1578.27 Q1284.27 1578.27 1277.73 1578.46 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1297.67 1572.18 Q1297.67 1566.58 1304.27 1563.61 Q1308.23 1561.71 1316.41 1561.23 L1316.41 1558.82 Q1316.41 1554.72 1314.25 1552.57 Q1312.13 1550.38 1309.42 1550.38 Q1304.59 1550.38 1302.27 1553.4 Q1304.24 1553.47 1304.95 1554.47 Q1305.65 1555.43 1305.65 1556.43 Q1305.65 1557.75 1304.82 1558.62 Q1304.01 1559.46 1302.63 1559.46 Q1301.31 1559.46 1300.44 1558.65 Q1299.57 1557.82 1299.57 1556.37 Q1299.57 1553.15 1302.47 1551.02 Q1305.4 1548.9 1309.55 1548.9 Q1314.96 1548.9 1318.57 1552.53 Q1319.7 1553.66 1320.24 1555.11 Q1320.82 1556.56 1320.89 1557.53 Q1320.95 1558.46 1320.95 1560.33 L1320.95 1573.5 Q1320.95 1573.89 1321.08 1574.53 Q1321.21 1575.18 1321.79 1576.01 Q1322.4 1576.82 1323.4 1576.82 Q1325.78 1576.82 1325.75 1572.6 L1325.75 1568.9 L1327.43 1568.9 L1327.43 1572.6 Q1327.43 1576.11 1325.56 1577.49 Q1323.72 1578.85 1322.01 1578.85 Q1319.82 1578.85 1318.44 1577.24 Q1317.06 1575.63 1316.86 1573.44 Q1315.86 1575.95 1313.58 1577.59 Q1311.32 1579.2 1308.23 1579.2 Q1305.85 1579.2 1303.59 1578.59 Q1301.37 1578.01 1299.5 1576.37 Q1297.67 1574.69 1297.67 1572.18 M1302.76 1572.12 Q1302.76 1574.56 1304.49 1576.14 Q1306.23 1577.72 1308.68 1577.72 Q1311.45 1577.72 1313.93 1575.59 Q1316.41 1573.44 1316.41 1569.22 L1316.41 1562.62 Q1309.1 1562.87 1305.91 1565.8 Q1302.76 1568.7 1302.76 1572.12 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1330.33 1535.47 L1330.33 1533.4 L1339.83 1532.7 L1339.83 1553.6 Q1343.66 1549.31 1348.88 1549.31 Q1354.55 1549.31 1358.7 1553.66 Q1362.86 1558.01 1362.86 1564.23 Q1362.86 1570.51 1358.51 1574.85 Q1354.16 1579.2 1348.14 1579.2 Q1342.67 1579.2 1339.51 1574.37 Q1337.19 1578.4 1337.13 1578.46 L1335.48 1578.46 L1335.48 1539.14 Q1335.48 1536.69 1334.61 1536.08 Q1333.75 1535.47 1330.33 1535.47 M1340.03 1570.96 Q1340.03 1572.34 1340.96 1573.73 Q1343.57 1577.72 1347.82 1577.72 Q1347.85 1577.72 1347.88 1577.72 Q1352.49 1577.72 1355.36 1573.5 Q1357.38 1570.34 1357.38 1564.16 Q1357.38 1558.04 1355.48 1554.98 Q1352.84 1550.76 1348.56 1550.76 Q1343.73 1550.76 1340.77 1554.98 Q1340.03 1556.05 1340.03 1557.37 L1340.03 1570.96 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1366.57 1563.94 Q1366.57 1557.72 1370.56 1553.31 Q1374.56 1548.9 1380.29 1548.9 Q1386.08 1548.9 1389.08 1552.66 Q1392.11 1556.43 1392.11 1561.84 Q1392.11 1562.84 1391.85 1563.03 Q1391.59 1563.23 1390.46 1563.23 L1372.04 1563.23 Q1372.04 1569.96 1374.04 1573.11 Q1376.81 1577.53 1381.48 1577.53 Q1382.12 1577.53 1382.9 1577.4 Q1383.67 1577.27 1385.25 1576.72 Q1386.83 1576.14 1388.21 1574.63 Q1389.6 1573.11 1390.4 1570.73 Q1390.59 1569.8 1391.24 1569.83 Q1392.11 1569.83 1392.11 1570.6 Q1392.11 1571.18 1391.46 1572.5 Q1390.85 1573.79 1389.66 1575.34 Q1388.47 1576.88 1386.15 1578.04 Q1383.86 1579.2 1381.09 1579.2 Q1375.3 1579.2 1370.92 1574.82 Q1366.57 1570.41 1366.57 1563.94 M1372.11 1561.84 L1387.76 1561.84 Q1387.76 1560.46 1387.5 1558.91 Q1387.28 1557.37 1386.57 1555.24 Q1385.89 1553.08 1384.28 1551.73 Q1382.67 1550.38 1380.29 1550.38 Q1379.22 1550.38 1378.07 1550.83 Q1376.94 1551.28 1375.55 1552.37 Q1374.17 1553.47 1373.2 1555.95 Q1372.24 1558.43 1372.11 1561.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1395.56 1578.46 L1395.56 1576.43 Q1399.07 1576.43 1399.88 1576.01 Q1400.68 1575.56 1400.68 1573.44 L1400.68 1539.14 Q1400.68 1536.69 1399.81 1536.08 Q1398.98 1535.47 1395.56 1535.47 L1395.56 1533.4 L1405.03 1532.7 L1405.03 1573.44 Q1405.03 1575.56 1405.87 1576.01 Q1406.71 1576.43 1410.19 1576.43 L1410.19 1578.46 Q1409.38 1578.46 1407.71 1578.4 Q1406.03 1578.33 1404.81 1578.3 Q1403.58 1578.27 1402.87 1578.27 Q1402.1 1578.27 1395.56 1578.46 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1451.34 1550.76 Q1451.34 1551.67 1450.92 1551.89 Q1450.5 1552.08 1449.34 1552.08 L1443.16 1552.08 L1438.26 1571.54 Q1437.88 1573.24 1437.88 1574.69 Q1437.88 1576.3 1438.36 1577.01 Q1438.88 1577.72 1439.94 1577.72 Q1442.03 1577.72 1444.29 1575.82 Q1446.57 1573.92 1448.5 1569.28 Q1448.76 1568.67 1448.89 1568.54 Q1449.05 1568.38 1449.47 1568.38 Q1450.28 1568.38 1450.28 1569.02 Q1450.28 1569.25 1449.83 1570.28 Q1449.41 1571.31 1448.47 1572.82 Q1447.57 1574.34 1446.38 1575.76 Q1445.22 1577.17 1443.45 1578.2 Q1441.68 1579.2 1439.78 1579.2 Q1437.1 1579.2 1435.4 1577.49 Q1433.72 1575.79 1433.72 1573.11 Q1433.72 1572.24 1434.4 1569.48 Q1435.08 1566.67 1438.75 1552.08 L1432.92 1552.08 Q1432.11 1552.08 1431.79 1552.05 Q1431.5 1552.02 1431.27 1551.86 Q1431.08 1551.67 1431.08 1551.28 Q1431.08 1550.67 1431.34 1550.41 Q1431.6 1550.12 1431.92 1550.09 Q1432.27 1550.02 1433.08 1550.02 L1439.26 1550.02 L1441.84 1539.56 Q1442.1 1538.53 1442.74 1537.95 Q1443.42 1537.33 1443.8 1537.27 Q1444.19 1537.17 1444.48 1537.17 Q1445.35 1537.17 1445.86 1537.66 Q1446.38 1538.11 1446.38 1538.94 Q1446.38 1539.4 1443.67 1550.02 L1449.47 1550.02 Q1450.21 1550.02 1450.5 1550.06 Q1450.82 1550.09 1451.08 1550.25 Q1451.34 1550.41 1451.34 1550.76 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  234.612,1402.89 2352.76,1402.89 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  234.612,1029.88 2352.76,1029.88 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  234.612,656.881 2352.76,656.881 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  234.612,283.878 2352.76,283.878 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  234.612,1423.18 234.612,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  234.612,1402.89 253.509,1402.89 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  234.612,1029.88 253.509,1029.88 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  234.612,656.881 253.509,656.881 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  234.612,283.878 253.509,283.878 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip820)\" d=\"M126.922 1401.03 Q123.774 1401.03 121.922 1403.18 Q120.093 1405.33 120.093 1409.08 Q120.093 1412.81 121.922 1414.98 Q123.774 1417.14 126.922 1417.14 Q130.07 1417.14 131.899 1414.98 Q133.751 1412.81 133.751 1409.08 Q133.751 1405.33 131.899 1403.18 Q130.07 1401.03 126.922 1401.03 M136.204 1386.37 L136.204 1390.63 Q134.445 1389.8 132.64 1389.36 Q130.857 1388.92 129.098 1388.92 Q124.468 1388.92 122.015 1392.04 Q119.584 1395.17 119.237 1401.49 Q120.603 1399.47 122.663 1398.41 Q124.723 1397.32 127.2 1397.32 Q132.408 1397.32 135.417 1400.49 Q138.45 1403.64 138.45 1409.08 Q138.45 1414.4 135.302 1417.62 Q132.154 1420.84 126.922 1420.84 Q120.927 1420.84 117.756 1416.26 Q114.584 1411.65 114.584 1402.92 Q114.584 1394.73 118.473 1389.87 Q122.362 1384.98 128.913 1384.98 Q130.672 1384.98 132.455 1385.33 Q134.26 1385.68 136.204 1386.37 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M156.505 1388.69 Q152.894 1388.69 151.066 1392.25 Q149.26 1395.79 149.26 1402.92 Q149.26 1410.03 151.066 1413.59 Q152.894 1417.14 156.505 1417.14 Q160.14 1417.14 161.945 1413.59 Q163.774 1410.03 163.774 1402.92 Q163.774 1395.79 161.945 1392.25 Q160.14 1388.69 156.505 1388.69 M156.505 1384.98 Q162.315 1384.98 165.371 1389.59 Q168.45 1394.17 168.45 1402.92 Q168.45 1411.65 165.371 1416.26 Q162.315 1420.84 156.505 1420.84 Q150.695 1420.84 147.616 1416.26 Q144.561 1411.65 144.561 1402.92 Q144.561 1394.17 147.616 1389.59 Q150.695 1384.98 156.505 1384.98 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M186.667 1388.69 Q183.056 1388.69 181.227 1392.25 Q179.422 1395.79 179.422 1402.92 Q179.422 1410.03 181.227 1413.59 Q183.056 1417.14 186.667 1417.14 Q190.301 1417.14 192.107 1413.59 Q193.936 1410.03 193.936 1402.92 Q193.936 1395.79 192.107 1392.25 Q190.301 1388.69 186.667 1388.69 M186.667 1384.98 Q192.477 1384.98 195.533 1389.59 Q198.612 1394.17 198.612 1402.92 Q198.612 1411.65 195.533 1416.26 Q192.477 1420.84 186.667 1420.84 Q180.857 1420.84 177.778 1416.26 Q174.723 1411.65 174.723 1402.92 Q174.723 1394.17 177.778 1389.59 Q180.857 1384.98 186.667 1384.98 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M115.163 1012.6 L137.385 1012.6 L137.385 1014.6 L124.839 1047.16 L119.955 1047.16 L131.76 1016.54 L115.163 1016.54 L115.163 1012.6 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M156.505 1015.68 Q152.894 1015.68 151.066 1019.25 Q149.26 1022.79 149.26 1029.92 Q149.26 1037.03 151.066 1040.59 Q152.894 1044.13 156.505 1044.13 Q160.14 1044.13 161.945 1040.59 Q163.774 1037.03 163.774 1029.92 Q163.774 1022.79 161.945 1019.25 Q160.14 1015.68 156.505 1015.68 M156.505 1011.98 Q162.315 1011.98 165.371 1016.59 Q168.45 1021.17 168.45 1029.92 Q168.45 1038.65 165.371 1043.25 Q162.315 1047.84 156.505 1047.84 Q150.695 1047.84 147.616 1043.25 Q144.561 1038.65 144.561 1029.92 Q144.561 1021.17 147.616 1016.59 Q150.695 1011.98 156.505 1011.98 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M186.667 1015.68 Q183.056 1015.68 181.227 1019.25 Q179.422 1022.79 179.422 1029.92 Q179.422 1037.03 181.227 1040.59 Q183.056 1044.13 186.667 1044.13 Q190.301 1044.13 192.107 1040.59 Q193.936 1037.03 193.936 1029.92 Q193.936 1022.79 192.107 1019.25 Q190.301 1015.68 186.667 1015.68 M186.667 1011.98 Q192.477 1011.98 195.533 1016.59 Q198.612 1021.17 198.612 1029.92 Q198.612 1038.65 195.533 1043.25 Q192.477 1047.84 186.667 1047.84 Q180.857 1047.84 177.778 1043.25 Q174.723 1038.65 174.723 1029.92 Q174.723 1021.17 177.778 1016.59 Q180.857 1011.98 186.667 1011.98 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M126.343 657.749 Q123.01 657.749 121.089 659.532 Q119.191 661.314 119.191 664.439 Q119.191 667.564 121.089 669.346 Q123.01 671.129 126.343 671.129 Q129.677 671.129 131.598 669.346 Q133.519 667.541 133.519 664.439 Q133.519 661.314 131.598 659.532 Q129.7 657.749 126.343 657.749 M121.668 655.759 Q118.658 655.018 116.968 652.958 Q115.302 650.897 115.302 647.934 Q115.302 643.791 118.242 641.384 Q121.205 638.976 126.343 638.976 Q131.505 638.976 134.445 641.384 Q137.385 643.791 137.385 647.934 Q137.385 650.897 135.695 652.958 Q134.029 655.018 131.042 655.759 Q134.422 656.546 136.297 658.837 Q138.195 661.129 138.195 664.439 Q138.195 669.462 135.117 672.147 Q132.061 674.833 126.343 674.833 Q120.626 674.833 117.547 672.147 Q114.492 669.462 114.492 664.439 Q114.492 661.129 116.39 658.837 Q118.288 656.546 121.668 655.759 M119.955 648.374 Q119.955 651.059 121.621 652.564 Q123.311 654.069 126.343 654.069 Q129.353 654.069 131.042 652.564 Q132.755 651.059 132.755 648.374 Q132.755 645.689 131.042 644.185 Q129.353 642.68 126.343 642.68 Q123.311 642.68 121.621 644.185 Q119.955 645.689 119.955 648.374 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M156.505 642.68 Q152.894 642.68 151.066 646.245 Q149.26 649.786 149.26 656.916 Q149.26 664.022 151.066 667.587 Q152.894 671.129 156.505 671.129 Q160.14 671.129 161.945 667.587 Q163.774 664.022 163.774 656.916 Q163.774 649.786 161.945 646.245 Q160.14 642.68 156.505 642.68 M156.505 638.976 Q162.315 638.976 165.371 643.583 Q168.45 648.166 168.45 656.916 Q168.45 665.643 165.371 670.249 Q162.315 674.833 156.505 674.833 Q150.695 674.833 147.616 670.249 Q144.561 665.643 144.561 656.916 Q144.561 648.166 147.616 643.583 Q150.695 638.976 156.505 638.976 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M186.667 642.68 Q183.056 642.68 181.227 646.245 Q179.422 649.786 179.422 656.916 Q179.422 664.022 181.227 667.587 Q183.056 671.129 186.667 671.129 Q190.301 671.129 192.107 667.587 Q193.936 664.022 193.936 656.916 Q193.936 649.786 192.107 646.245 Q190.301 642.68 186.667 642.68 M186.667 638.976 Q192.477 638.976 195.533 643.583 Q198.612 648.166 198.612 656.916 Q198.612 665.643 195.533 670.249 Q192.477 674.833 186.667 674.833 Q180.857 674.833 177.778 670.249 Q174.723 665.643 174.723 656.916 Q174.723 648.166 177.778 643.583 Q180.857 638.976 186.667 638.976 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M116.482 300.44 L116.482 296.181 Q118.242 297.014 120.047 297.454 Q121.853 297.894 123.589 297.894 Q128.218 297.894 130.649 294.792 Q133.103 291.667 133.45 285.324 Q132.107 287.315 130.047 288.38 Q127.987 289.445 125.487 289.445 Q120.302 289.445 117.269 286.32 Q114.26 283.172 114.26 277.732 Q114.26 272.408 117.408 269.19 Q120.556 265.973 125.788 265.973 Q131.783 265.973 134.931 270.579 Q138.103 275.162 138.103 283.912 Q138.103 292.084 134.214 296.968 Q130.348 301.829 123.797 301.829 Q122.038 301.829 120.232 301.482 Q118.427 301.134 116.482 300.44 M125.788 285.787 Q128.936 285.787 130.765 283.635 Q132.617 281.482 132.617 277.732 Q132.617 274.005 130.765 271.852 Q128.936 269.676 125.788 269.676 Q122.64 269.676 120.788 271.852 Q118.959 274.005 118.959 277.732 Q118.959 281.482 120.788 283.635 Q122.64 285.787 125.788 285.787 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M156.505 269.676 Q152.894 269.676 151.066 273.241 Q149.26 276.783 149.26 283.912 Q149.26 291.019 151.066 294.584 Q152.894 298.125 156.505 298.125 Q160.14 298.125 161.945 294.584 Q163.774 291.019 163.774 283.912 Q163.774 276.783 161.945 273.241 Q160.14 269.676 156.505 269.676 M156.505 265.973 Q162.315 265.973 165.371 270.579 Q168.45 275.162 168.45 283.912 Q168.45 292.639 165.371 297.246 Q162.315 301.829 156.505 301.829 Q150.695 301.829 147.616 297.246 Q144.561 292.639 144.561 283.912 Q144.561 275.162 147.616 270.579 Q150.695 265.973 156.505 265.973 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M186.667 269.676 Q183.056 269.676 181.227 273.241 Q179.422 276.783 179.422 283.912 Q179.422 291.019 181.227 294.584 Q183.056 298.125 186.667 298.125 Q190.301 298.125 192.107 294.584 Q193.936 291.019 193.936 283.912 Q193.936 276.783 192.107 273.241 Q190.301 269.676 186.667 269.676 M186.667 265.973 Q192.477 265.973 195.533 270.579 Q198.612 275.162 198.612 283.912 Q198.612 292.639 195.533 297.246 Q192.477 301.829 186.667 301.829 Q180.857 301.829 177.778 297.246 Q174.723 292.639 174.723 283.912 Q174.723 275.162 177.778 270.579 Q180.857 265.973 186.667 265.973 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M23.1706 757.298 Q24.4911 757.298 24.4911 758.425 Q24.6199 762.064 25.8437 763.546 Q27.0353 764.995 29.3541 765.543 L66.101 774.754 Q67.2604 775.076 67.3893 775.269 Q67.4859 775.462 67.4859 775.816 Q67.4859 776.267 67.2604 776.525 Q67.035 776.75 66.2298 777.072 L27.3896 793.497 Q27.1319 793.626 26.7777 793.787 Q26.4234 793.948 26.198 794.077 L61.0125 802.805 Q62.0109 803.063 62.5262 803.063 Q63.7822 803.063 64.5873 802.193 Q65.3603 801.291 65.4569 798.715 Q65.4569 797.394 66.1654 797.394 Q67.4859 797.394 67.4859 798.586 Q67.4859 799.681 67.3893 801.968 Q67.2926 804.254 67.2926 805.381 Q67.2926 806.476 67.3893 808.699 Q67.4859 810.921 67.4859 811.984 Q67.4859 812.821 66.7451 812.821 Q66.1654 812.821 65.8756 812.595 Q65.5535 812.37 65.5213 812.177 Q65.4569 811.984 65.4569 811.694 Q65.3925 809.761 65.006 808.441 Q64.6196 807.12 63.8788 806.38 Q63.1381 805.607 62.3974 805.253 Q61.6244 804.866 60.4972 804.576 L25.0708 795.752 Q24.4911 795.752 24.4911 800.228 Q24.4911 801.001 24.4588 801.323 Q24.4266 801.613 24.2656 801.839 Q24.1046 802.064 23.7503 802.064 Q22.8486 802.064 22.6553 801.678 Q22.4299 801.291 22.4299 800.164 L22.4299 791.307 Q22.4299 790.18 22.6231 789.89 Q22.7841 789.601 23.6859 789.214 L58.114 774.625 L28.7744 767.25 Q28.1947 767.056 27.3896 767.056 Q26.1013 767.056 25.3284 768.023 Q24.5233 768.957 24.4911 771.533 Q24.4911 772.725 23.7503 772.725 Q23.1384 772.725 22.8486 772.499 Q22.5265 772.242 22.4943 772.048 Q22.4299 771.823 22.4299 771.533 Q22.4299 770.438 22.5265 768.184 Q22.6231 765.929 22.6231 764.802 Q22.6231 763.707 22.5265 761.485 Q22.4299 759.23 22.4299 758.135 Q22.4299 757.749 22.6231 757.556 Q22.7841 757.33 22.9774 757.298 L23.1706 757.298 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M59.4084 750.797 L57.9656 750.797 Q57.9656 745.251 55.0123 742.388 Q55.0123 741.599 55.1926 741.463 Q55.373 741.328 56.2071 741.328 L82.1103 741.328 Q83.4855 741.328 83.9138 740.652 Q84.3422 739.975 84.3422 737.022 L84.3422 735.557 L85.7624 735.557 Q85.6272 737.18 85.6272 743.041 Q85.6272 748.903 85.7624 750.503 L84.3422 750.503 L84.3422 749.038 Q84.3422 746.13 83.9364 745.431 Q83.508 744.732 82.1103 744.732 L58.191 744.732 Q59.4084 747.144 59.4084 750.797 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M50.9965 728.663 Q39.8532 728.663 30.8678 724.508 Q27.0997 722.737 23.9436 720.257 Q20.7874 717.777 19.4025 716.135 Q18.0177 714.492 18.0177 714.041 Q18.0177 713.397 18.6618 713.365 Q18.9838 713.365 19.789 714.235 Q30.6102 724.863 50.9965 724.83 Q71.4472 724.83 81.8497 714.492 Q82.9769 713.365 83.3312 713.365 Q83.9753 713.365 83.9753 714.041 Q83.9753 714.492 82.6548 716.07 Q81.3344 717.648 78.307 720.096 Q75.2797 722.544 71.576 724.315 Q62.5906 728.663 50.9965 728.663 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M39.7888 688.094 Q40.6906 688.094 40.916 688.513 Q41.1093 688.931 41.1093 690.091 L41.1093 696.274 L60.5616 701.169 Q62.2685 701.556 63.7178 701.556 Q65.3281 701.556 66.0366 701.073 Q66.7451 700.558 66.7451 699.495 Q66.7451 697.401 64.845 695.147 Q62.9448 692.86 58.3072 690.928 Q57.6953 690.67 57.5665 690.542 Q57.4054 690.381 57.4054 689.962 Q57.4054 689.157 58.0496 689.157 Q58.275 689.157 59.3056 689.608 Q60.3362 690.026 61.8499 690.96 Q63.3635 691.862 64.7806 693.054 Q66.1976 694.213 67.2282 695.984 Q68.2266 697.756 68.2266 699.656 Q68.2266 702.329 66.5197 704.036 Q64.8128 705.711 62.1397 705.711 Q61.2701 705.711 58.5004 705.034 Q55.6985 704.358 41.1093 700.686 L41.1093 706.516 Q41.1093 707.321 41.0771 707.643 Q41.0449 707.933 40.8838 708.158 Q40.6906 708.351 40.3041 708.351 Q39.6922 708.351 39.4346 708.094 Q39.1447 707.836 39.1125 707.514 Q39.0481 707.16 39.0481 706.355 L39.0481 700.171 L28.5812 697.595 Q27.5506 697.337 26.9709 696.693 Q26.359 696.017 26.2946 695.63 Q26.198 695.244 26.198 694.954 Q26.198 694.084 26.681 693.569 Q27.1319 693.054 27.9693 693.054 Q28.4202 693.054 39.0481 695.759 L39.0481 689.962 Q39.0481 689.221 39.0803 688.931 Q39.1125 688.609 39.2735 688.352 Q39.4346 688.094 39.7888 688.094 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M83.3312 682.93 Q83.0091 682.93 82.204 682.093 Q71.3828 671.465 50.9965 671.465 Q30.5458 671.465 20.2077 681.674 Q19.0161 682.93 18.6618 682.93 Q18.0177 682.93 18.0177 682.286 Q18.0177 681.835 19.3381 680.257 Q20.6586 678.647 23.6859 676.232 Q26.7133 673.784 30.4169 671.98 Q39.4024 667.633 50.9965 667.633 Q62.1397 667.633 71.1251 671.787 Q74.8932 673.559 78.0494 676.038 Q81.2056 678.518 82.5904 680.161 Q83.9753 681.803 83.9753 682.286 Q83.9753 682.93 83.3312 682.93 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip822)\" style=\"stroke:#ff821c; stroke-linecap:butt; stroke-linejoin:round; stroke-width:12; stroke-opacity:1; fill:none\" points=\"\n",
       "  294.559,477.839 310.049,503.95 325.54,656.881 341.03,627.041 356.52,589.741 372.011,589.741 387.501,619.581 402.991,436.809 418.481,712.832 433.972,847.113 \n",
       "  449.462,865.763 464.952,1018.69 480.443,966.474 495.933,1063.46 511.423,1123.14 526.914,1182.82 542.404,1145.52 557.894,1384.24 573.385,1302.18 588.875,1376.78 \n",
       "  604.365,1346.94 619.855,1268.61 635.346,1186.55 650.836,1063.46 666.326,694.182 681.817,582.28 697.307,638.231 712.797,503.95 728.288,697.912 743.778,653.151 \n",
       "  759.268,787.432 774.759,720.292 790.249,880.683 805.739,973.934 821.229,895.604 836.72,1037.34 852.21,1119.41 867.7,1216.39 883.191,1324.56 898.681,1235.04 \n",
       "  914.171,1231.31 929.662,1115.68 945.152,977.664 960.642,858.303 976.132,917.984 991.623,1097.03 1007.11,1022.42 1022.6,798.623 1038.09,608.391 1053.58,619.581 \n",
       "  1069.07,608.391 1084.56,850.843 1100.05,779.972 1115.55,925.444 1131.04,899.334 1146.53,947.824 1162.02,936.634 1177.51,947.824 1193,1003.77 1208.49,996.315 \n",
       "  1223.98,813.543 1239.47,873.223 1254.96,1048.54 1270.45,1100.76 1285.94,1115.68 1301.43,1223.85 1316.92,1097.03 1332.41,1197.74 1347.9,1026.15 1363.39,1376.78 \n",
       "  1378.88,1276.07 1394.37,1205.2 1409.86,1074.65 1425.35,1074.65 1440.84,1026.15 1456.33,1022.42 1471.82,850.843 1487.31,544.98 1502.8,563.63 1518.29,418.159 \n",
       "  1533.78,268.957 1549.27,485.3 1564.76,600.931 1580.25,586.011 1595.74,653.151 1611.23,794.893 1626.73,720.292 1642.22,828.463 1657.71,858.303 1673.2,638.231 \n",
       "  1688.69,608.391 1704.18,518.87 1719.67,384.589 1735.16,339.828 1750.65,395.779 1766.14,474.109 1781.63,675.531 1797.12,839.653 1812.61,813.543 1828.1,947.824 \n",
       "  1843.59,903.064 1859.08,988.854 1874.57,955.284 1890.06,835.923 1905.55,586.011 1921.04,600.931 1936.53,559.9 1952.02,503.95 1967.51,324.908 1983,153.326 \n",
       "  1998.49,254.037 2013.98,421.889 2029.47,309.988 2044.96,216.737 2060.45,362.208 2075.94,615.851 2091.43,600.931 2106.92,496.49 2122.42,511.41 2137.91,395.779 \n",
       "  2153.4,462.919 2168.89,410.699 2184.38,339.828 2199.87,86.1857 2215.36,153.326 2230.85,276.418 2246.34,198.087 2261.83,272.687 2277.32,317.448 2292.81,377.128 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#3cb54a; stroke-linecap:butt; stroke-linejoin:round; stroke-width:12; stroke-opacity:1; fill:none\" points=\"\n",
       "  294.559,771.656 310.049,771.656 325.54,771.656 341.03,771.656 356.52,771.656 372.011,771.656 387.501,771.656 402.991,771.656 418.481,771.656 433.972,771.656 \n",
       "  449.462,771.656 464.952,771.656 480.443,771.656 495.933,771.656 511.423,771.656 526.914,771.656 542.404,771.656 557.894,771.656 573.385,771.656 588.875,771.656 \n",
       "  604.365,771.656 619.855,771.656 635.346,771.656 650.836,771.656 666.326,771.656 681.817,771.656 697.307,771.656 712.797,771.656 728.288,771.656 743.778,771.656 \n",
       "  759.268,771.656 774.759,771.656 790.249,771.656 805.739,771.656 821.229,771.656 836.72,771.656 852.21,771.656 867.7,771.656 883.191,771.656 898.681,771.656 \n",
       "  914.171,771.656 929.662,771.656 945.152,771.656 960.642,771.656 976.132,771.656 991.623,771.656 1007.11,771.656 1022.6,771.656 1038.09,771.656 1053.58,771.656 \n",
       "  1069.07,771.656 1084.56,771.656 1100.05,771.656 1115.55,771.656 1131.04,771.656 1146.53,771.656 1162.02,771.656 1177.51,771.656 1193,771.656 1208.49,771.656 \n",
       "  1223.98,771.656 1239.47,771.656 1254.96,771.656 1270.45,771.656 1285.94,771.656 1301.43,771.656 1316.92,771.656 1332.41,771.656 1347.9,771.656 1363.39,771.656 \n",
       "  1378.88,771.656 1394.37,771.656 1409.86,771.656 1425.35,771.656 1440.84,771.656 1456.33,771.656 1471.82,771.656 1487.31,771.656 1502.8,771.656 1518.29,771.656 \n",
       "  1533.78,771.656 1549.27,771.656 1564.76,771.656 1580.25,771.656 1595.74,771.656 1611.23,771.656 1626.73,771.656 1642.22,771.656 1657.71,771.656 1673.2,771.656 \n",
       "  1688.69,771.656 1704.18,771.656 1719.67,771.656 1735.16,771.656 1750.65,771.656 1766.14,771.656 1781.63,771.656 1797.12,771.656 1812.61,771.656 1828.1,771.656 \n",
       "  1843.59,771.656 1859.08,771.656 1874.57,771.656 1890.06,771.656 1905.55,771.656 1921.04,771.656 1936.53,771.656 1952.02,771.656 1967.51,771.656 1983,771.656 \n",
       "  1998.49,771.656 2013.98,771.656 2029.47,771.656 2044.96,771.656 2060.45,771.656 2075.94,771.656 2091.43,771.656 2106.92,771.656 2122.42,771.656 2137.91,771.656 \n",
       "  2153.4,771.656 2168.89,771.656 2184.38,771.656 2199.87,771.656 2215.36,771.656 2230.85,771.656 2246.34,771.656 2261.83,771.656 2277.32,771.656 2292.81,771.656 \n",
       "  \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip820)\" d=\"\n",
       "M1834.28 1377.32 L2282.15 1377.32 L2282.15 1221.8 L1834.28 1221.8  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1834.28,1377.32 2282.15,1377.32 2282.15,1221.8 1834.28,1221.8 1834.28,1377.32 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#ff821c; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1857.81,1273.64 1999.02,1273.64 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip820)\" d=\"M2040.99 1265.75 L2040.99 1269.78 Q2039.18 1268.86 2037.24 1268.39 Q2035.29 1267.93 2033.21 1267.93 Q2030.04 1267.93 2028.44 1268.9 Q2026.86 1269.87 2026.86 1271.82 Q2026.86 1273.3 2028 1274.16 Q2029.13 1274.99 2032.56 1275.75 L2034.02 1276.08 Q2038.55 1277.05 2040.45 1278.83 Q2042.37 1280.59 2042.37 1283.76 Q2042.37 1287.37 2039.5 1289.48 Q2036.66 1291.59 2031.66 1291.59 Q2029.57 1291.59 2027.3 1291.17 Q2025.06 1290.78 2022.56 1289.97 L2022.56 1285.57 Q2024.92 1286.79 2027.21 1287.42 Q2029.5 1288.02 2031.75 1288.02 Q2034.76 1288.02 2036.38 1287 Q2038 1285.96 2038 1284.09 Q2038 1282.35 2036.82 1281.42 Q2035.66 1280.5 2031.7 1279.64 L2030.22 1279.3 Q2026.26 1278.46 2024.5 1276.75 Q2022.74 1275.01 2022.74 1272 Q2022.74 1268.35 2025.34 1266.36 Q2027.93 1264.36 2032.7 1264.36 Q2035.06 1264.36 2037.14 1264.71 Q2039.23 1265.06 2040.99 1265.75 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M2070.71 1275.27 L2070.71 1290.92 L2066.45 1290.92 L2066.45 1275.41 Q2066.45 1271.73 2065.01 1269.9 Q2063.58 1268.07 2060.71 1268.07 Q2057.26 1268.07 2055.27 1270.27 Q2053.28 1272.47 2053.28 1276.26 L2053.28 1290.92 L2048.99 1290.92 L2048.99 1264.99 L2053.28 1264.99 L2053.28 1269.02 Q2054.8 1266.68 2056.86 1265.52 Q2058.95 1264.36 2061.66 1264.36 Q2066.12 1264.36 2068.42 1267.14 Q2070.71 1269.9 2070.71 1275.27 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M2090.98 1277.88 Q2085.82 1277.88 2083.83 1279.06 Q2081.84 1280.24 2081.84 1283.09 Q2081.84 1285.36 2083.32 1286.7 Q2084.83 1288.02 2087.4 1288.02 Q2090.94 1288.02 2093.07 1285.52 Q2095.22 1283 2095.22 1278.83 L2095.22 1277.88 L2090.98 1277.88 M2099.48 1276.12 L2099.48 1290.92 L2095.22 1290.92 L2095.22 1286.98 Q2093.76 1289.34 2091.59 1290.48 Q2089.41 1291.59 2086.26 1291.59 Q2082.28 1291.59 2079.92 1289.36 Q2077.58 1287.12 2077.58 1283.37 Q2077.58 1278.99 2080.5 1276.77 Q2083.44 1274.55 2089.25 1274.55 L2095.22 1274.55 L2095.22 1274.13 Q2095.22 1271.19 2093.28 1269.6 Q2091.36 1267.98 2087.86 1267.98 Q2085.64 1267.98 2083.53 1268.51 Q2081.42 1269.04 2079.48 1270.11 L2079.48 1266.17 Q2081.82 1265.27 2084.02 1264.83 Q2086.22 1264.36 2088.3 1264.36 Q2093.92 1264.36 2096.7 1267.28 Q2099.48 1270.2 2099.48 1276.12 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M2112.37 1287.03 L2112.37 1300.78 L2108.09 1300.78 L2108.09 1264.99 L2112.37 1264.99 L2112.37 1268.92 Q2113.72 1266.61 2115.75 1265.5 Q2117.81 1264.36 2120.66 1264.36 Q2125.38 1264.36 2128.32 1268.11 Q2131.29 1271.86 2131.29 1277.98 Q2131.29 1284.09 2128.32 1287.84 Q2125.38 1291.59 2120.66 1291.59 Q2117.81 1291.59 2115.75 1290.48 Q2113.72 1289.34 2112.37 1287.03 M2126.86 1277.98 Q2126.86 1273.28 2124.92 1270.61 Q2123 1267.93 2119.62 1267.93 Q2116.24 1267.93 2114.29 1270.61 Q2112.37 1273.28 2112.37 1277.98 Q2112.37 1282.67 2114.29 1285.36 Q2116.24 1288.02 2119.62 1288.02 Q2123 1288.02 2124.92 1285.36 Q2126.86 1282.67 2126.86 1277.98 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M2154.87 1265.75 L2154.87 1269.78 Q2153.07 1268.86 2151.12 1268.39 Q2149.18 1267.93 2147.1 1267.93 Q2143.92 1267.93 2142.33 1268.9 Q2140.75 1269.87 2140.75 1271.82 Q2140.75 1273.3 2141.89 1274.16 Q2143.02 1274.99 2146.45 1275.75 L2147.91 1276.08 Q2152.44 1277.05 2154.34 1278.83 Q2156.26 1280.59 2156.26 1283.76 Q2156.26 1287.37 2153.39 1289.48 Q2150.54 1291.59 2145.54 1291.59 Q2143.46 1291.59 2141.19 1291.17 Q2138.95 1290.78 2136.45 1289.97 L2136.45 1285.57 Q2138.81 1286.79 2141.1 1287.42 Q2143.39 1288.02 2145.64 1288.02 Q2148.65 1288.02 2150.27 1287 Q2151.89 1285.96 2151.89 1284.09 Q2151.89 1282.35 2150.71 1281.42 Q2149.55 1280.5 2145.59 1279.64 L2144.11 1279.3 Q2140.15 1278.46 2138.39 1276.75 Q2136.63 1275.01 2136.63 1272 Q2136.63 1268.35 2139.23 1266.36 Q2141.82 1264.36 2146.59 1264.36 Q2148.95 1264.36 2151.03 1264.71 Q2153.11 1265.06 2154.87 1265.75 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M2184.6 1275.27 L2184.6 1290.92 L2180.34 1290.92 L2180.34 1275.41 Q2180.34 1271.73 2178.9 1269.9 Q2177.47 1268.07 2174.6 1268.07 Q2171.15 1268.07 2169.16 1270.27 Q2167.16 1272.47 2167.16 1276.26 L2167.16 1290.92 L2162.88 1290.92 L2162.88 1254.9 L2167.16 1254.9 L2167.16 1269.02 Q2168.69 1266.68 2170.75 1265.52 Q2172.84 1264.36 2175.54 1264.36 Q2180.01 1264.36 2182.3 1267.14 Q2184.6 1269.9 2184.6 1275.27 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M2203.14 1267.98 Q2199.71 1267.98 2197.72 1270.66 Q2195.73 1273.32 2195.73 1277.98 Q2195.73 1282.63 2197.7 1285.31 Q2199.69 1287.98 2203.14 1287.98 Q2206.54 1287.98 2208.53 1285.29 Q2210.52 1282.61 2210.52 1277.98 Q2210.52 1273.37 2208.53 1270.68 Q2206.54 1267.98 2203.14 1267.98 M2203.14 1264.36 Q2208.69 1264.36 2211.86 1267.98 Q2215.04 1271.59 2215.04 1277.98 Q2215.04 1284.34 2211.86 1287.98 Q2208.69 1291.59 2203.14 1291.59 Q2197.56 1291.59 2194.39 1287.98 Q2191.24 1284.34 2191.24 1277.98 Q2191.24 1271.59 2194.39 1267.98 Q2197.56 1264.36 2203.14 1264.36 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M2226.31 1257.63 L2226.31 1264.99 L2235.08 1264.99 L2235.08 1268.3 L2226.31 1268.3 L2226.31 1282.37 Q2226.31 1285.54 2227.16 1286.45 Q2228.04 1287.35 2230.71 1287.35 L2235.08 1287.35 L2235.08 1290.92 L2230.71 1290.92 Q2225.78 1290.92 2223.9 1289.09 Q2222.03 1287.23 2222.03 1282.37 L2222.03 1268.3 L2218.9 1268.3 L2218.9 1264.99 L2222.03 1264.99 L2222.03 1257.63 L2226.31 1257.63 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip820)\" style=\"stroke:#3cb54a; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1857.81,1325.48 1999.02,1325.48 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip820)\" d=\"M2035.96 1329.72 Q2030.8 1329.72 2028.81 1330.9 Q2026.82 1332.08 2026.82 1334.93 Q2026.82 1337.2 2028.3 1338.54 Q2029.8 1339.86 2032.37 1339.86 Q2035.92 1339.86 2038.05 1337.36 Q2040.2 1334.84 2040.2 1330.67 L2040.2 1329.72 L2035.96 1329.72 M2044.46 1327.96 L2044.46 1342.76 L2040.2 1342.76 L2040.2 1338.82 Q2038.74 1341.18 2036.56 1342.32 Q2034.39 1343.43 2031.24 1343.43 Q2027.26 1343.43 2024.9 1341.2 Q2022.56 1338.96 2022.56 1335.21 Q2022.56 1330.83 2025.48 1328.61 Q2028.42 1326.39 2034.23 1326.39 L2040.2 1326.39 L2040.2 1325.97 Q2040.2 1323.03 2038.25 1321.44 Q2036.33 1319.82 2032.84 1319.82 Q2030.61 1319.82 2028.51 1320.35 Q2026.4 1320.88 2024.46 1321.95 L2024.46 1318.01 Q2026.8 1317.11 2028.99 1316.67 Q2031.19 1316.2 2033.28 1316.2 Q2038.9 1316.2 2041.68 1319.12 Q2044.46 1322.04 2044.46 1327.96 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M2050.17 1316.83 L2054.69 1316.83 L2062.79 1338.59 L2070.89 1316.83 L2075.41 1316.83 L2065.68 1342.76 L2059.9 1342.76 L2050.17 1316.83 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M2103.46 1328.73 L2103.46 1330.81 L2083.88 1330.81 Q2084.16 1335.21 2086.52 1337.52 Q2088.9 1339.82 2093.14 1339.82 Q2095.59 1339.82 2097.88 1339.21 Q2100.2 1338.61 2102.47 1337.41 L2102.47 1341.44 Q2100.17 1342.41 2097.77 1342.92 Q2095.36 1343.43 2092.88 1343.43 Q2086.68 1343.43 2083.04 1339.82 Q2079.43 1336.2 2079.43 1330.05 Q2079.43 1323.68 2082.86 1319.95 Q2086.31 1316.2 2092.14 1316.2 Q2097.37 1316.2 2100.41 1319.58 Q2103.46 1322.94 2103.46 1328.73 M2099.2 1327.48 Q2099.16 1323.98 2097.23 1321.9 Q2095.34 1319.82 2092.19 1319.82 Q2088.62 1319.82 2086.47 1321.83 Q2084.34 1323.84 2084.02 1327.5 L2099.2 1327.48 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M2125.48 1320.81 Q2124.76 1320.39 2123.9 1320.21 Q2123.07 1320 2122.05 1320 Q2118.44 1320 2116.49 1322.36 Q2114.57 1324.7 2114.57 1329.1 L2114.57 1342.76 L2110.29 1342.76 L2110.29 1316.83 L2114.57 1316.83 L2114.57 1320.86 Q2115.92 1318.5 2118.07 1317.36 Q2120.22 1316.2 2123.3 1316.2 Q2123.74 1316.2 2124.27 1316.27 Q2124.8 1316.32 2125.45 1316.44 L2125.48 1320.81 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M2141.73 1329.72 Q2136.56 1329.72 2134.57 1330.9 Q2132.58 1332.08 2132.58 1334.93 Q2132.58 1337.2 2134.06 1338.54 Q2135.57 1339.86 2138.14 1339.86 Q2141.68 1339.86 2143.81 1337.36 Q2145.96 1334.84 2145.96 1330.67 L2145.96 1329.72 L2141.73 1329.72 M2150.22 1327.96 L2150.22 1342.76 L2145.96 1342.76 L2145.96 1338.82 Q2144.5 1341.18 2142.33 1342.32 Q2140.15 1343.43 2137 1343.43 Q2133.02 1343.43 2130.66 1341.2 Q2128.32 1338.96 2128.32 1335.21 Q2128.32 1330.83 2131.24 1328.61 Q2134.18 1326.39 2139.99 1326.39 L2145.96 1326.39 L2145.96 1325.97 Q2145.96 1323.03 2144.02 1321.44 Q2142.1 1319.82 2138.6 1319.82 Q2136.38 1319.82 2134.27 1320.35 Q2132.17 1320.88 2130.22 1321.95 L2130.22 1318.01 Q2132.56 1317.11 2134.76 1316.67 Q2136.96 1316.2 2139.04 1316.2 Q2144.67 1316.2 2147.44 1319.12 Q2150.22 1322.04 2150.22 1327.96 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M2176.05 1329.49 Q2176.05 1324.86 2174.13 1322.32 Q2172.23 1319.77 2168.79 1319.77 Q2165.36 1319.77 2163.44 1322.32 Q2161.54 1324.86 2161.54 1329.49 Q2161.54 1334.1 2163.44 1336.64 Q2165.36 1339.19 2168.79 1339.19 Q2172.23 1339.19 2174.13 1336.64 Q2176.05 1334.1 2176.05 1329.49 M2180.31 1339.54 Q2180.31 1346.16 2177.37 1349.38 Q2174.43 1352.62 2168.37 1352.62 Q2166.12 1352.62 2164.13 1352.27 Q2162.14 1351.95 2160.27 1351.25 L2160.27 1347.11 Q2162.14 1348.13 2163.97 1348.61 Q2165.8 1349.1 2167.7 1349.1 Q2171.89 1349.1 2173.97 1346.9 Q2176.05 1344.72 2176.05 1340.3 L2176.05 1338.2 Q2174.73 1340.49 2172.67 1341.62 Q2170.61 1342.76 2167.74 1342.76 Q2162.98 1342.76 2160.06 1339.12 Q2157.14 1335.49 2157.14 1329.49 Q2157.14 1323.47 2160.06 1319.84 Q2162.98 1316.2 2167.74 1316.2 Q2170.61 1316.2 2172.67 1317.34 Q2174.73 1318.47 2176.05 1320.76 L2176.05 1316.83 L2180.31 1316.83 L2180.31 1339.54 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M2211.26 1328.73 L2211.26 1330.81 L2191.68 1330.81 Q2191.96 1335.21 2194.32 1337.52 Q2196.7 1339.82 2200.94 1339.82 Q2203.39 1339.82 2205.68 1339.21 Q2208 1338.61 2210.27 1337.41 L2210.27 1341.44 Q2207.97 1342.41 2205.57 1342.92 Q2203.16 1343.43 2200.68 1343.43 Q2194.48 1343.43 2190.85 1339.82 Q2187.23 1336.2 2187.23 1330.05 Q2187.23 1323.68 2190.66 1319.95 Q2194.11 1316.2 2199.94 1316.2 Q2205.17 1316.2 2208.21 1319.58 Q2211.26 1322.94 2211.26 1328.73 M2207 1327.48 Q2206.96 1323.98 2205.04 1321.9 Q2203.14 1319.82 2199.99 1319.82 Q2196.42 1319.82 2194.27 1321.83 Q2192.14 1323.84 2191.82 1327.5 L2207 1327.48 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /></svg>\n"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot()\n",
    "\n",
    "plw = 3\n",
    "\n",
    "plot!(0:(size(vpmean, 1)-1), r[110,:], label=\"snapshot\", lw=plw, color=garliccols[6])\n",
    "plot!(0:(size(vpmean, 1)-1), fill(vpfullmean, size(vpmean, 1)), \n",
    "    #ribbon=fill(stdvp, size(vpmean, 1)), \n",
    "    color=garliccols[3], \n",
    "    #fillalpha=0.2, fillcolor=appelcols[5],\n",
    "    label=\"average\", lw=plw)\n",
    "plot!(legend=:bottomright)\n",
    "xlabel!(L\"\\textrm{time\\,\\, label\\,\\, } t\")\n",
    "display(ylabel!(L\"N_1(t)\"))\n",
    "\n",
    "savefig(\"volume-profiles.pdf\")\n",
    "# savefig(\"../article/figures/volume-profiles.pdf\")\n",
    "# savefig(\"../v2/figures/volume-profiles.pdf\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.7.1",
   "language": "julia",
   "name": "julia-1.7"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

